Two-qubit CZ gates robust against charge noise in silicon while compensating for crosstalk using neural network

The fidelity of two-qubit gates using silicon spin qubits is limited by charge noise. When attempting to dynamically compensate for charge noise using local echo pulses, crosstalk can cause complications. We present a method of using a deep neural network to optimize the components of an analytically designed composite pulse sequence, resulting in a two-qubit gate robust against charge noise errors while also taking crosstalk into account. We analyze two experimentally motivated scenarios. For a scenario with strong EDSR driving and negligible crosstalk, the composite pulse sequence yields up to an order of magnitude improvement over a simple cosine pulse. In a scenario with moderate ESR driving and appreciable crosstalk such that simple analytical control fields are not effective, optimization using the neural network approach allows one to maintain order-of-magnitude improvement despite the crosstalk.

==> anc/READ_ME.txt <==
The NN parameters and virtual z-rotation angles for all pulses mentioned in the paper are included in this CVS.
The parameters are listed vertically with the name of the parameters.
How they are used to create the control fields is mentioned later in this file.
The Size of the layers are 1x32x32x#outputs, where the number of outputs is depends on which pulse
The order of the NN parameters are listed as first the weights of the first layer (going row by row) then biases for first layer and continuing this way to further layers.
The Julia DiffEqFlux and Flux packages were used to define the NN structures as listed later in this file.
The virtual z-rotation angles are listed in order of varphi_1 through varphi_4 vertically for each pulse.
The name of the angles and NN parameters for the same pulse have the same suffix after virtual-z- and nn_parameters_.
 

For the EDSR device single shot pulse the output functions are defined through the wrapping functions and constants:
Tramp=0.02;
Trob=0.5;
Jres=0.0588;
nnrob = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,5))
nnoutshape(t)=nnrob([t/Trob],nn_parameters_EDSR)[1:5]
envelope(t)=coth(1/2/Tramp)^2*tanh(t/Tramp)*tanh((1-t)/Tramp)Jshape(t)=(10*envelope(t/Trob)*sin(nnoutshape(t)[1])^2)+Jres
A1shape(t)=(8*envelope(t/Trob)*sin(nnoutshape(t)[2]))
A2shape(t)=(8*envelope(t/Trob)*sin(nnoutshape(t)[3]))
phi1shape(t)=nnoutshape(t)[4];
phi2shape(t)=nnoutshape(t)[5];

For the ESR device single shot pulse  the output functions are defined through the wrapping functions and constants:
nnrobust = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,5))
r12 = Complex{Float64}(507.64/625);
Trobust = 4.0;
Tramp = .02;
envelope(x) = coth(1/2/Tramp)^2*tanh(x/Tramp)*tanh((1-x)/Tramp);
nnrobust = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,5))
Amrobustsol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_ESR)[1])/2
Aprobustsol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_ESR)[2])*r12/2
phimrobustsol(t) = nnrobust([t/Trobust],nn_parameters_ESR)[3]
ϕprobustsol(t) = nnrobust([t/Trobust],nn_parameters_ESR)[4]
Jrobustsol(t) = 0.000928 + 1*envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_ESR)[5])^2

For the ESR device pulse sequence the constants are:
ramprate = .1;
envelope(x) = coth(1/2/ramprate)^2*tanh(x/ramprate)*tanh((1-x)/ramprate);
nnsmooth = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,1))
nnrobust = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,4))
r12 = Complex{Float64}(507.64/625);
Trobust = 3.0;
Trobust2=2.5

For the ESR pulse sequence IX eta pulse is defined with:
Amrobustetasol(t) = envelope(t/Trobust2)*sin(nnrobust([t/Trobust2],nn_parameters_eta)[1])/2
Aprobustetasol(t) = envelope(t/Trobust2)*sin(nnrobust([t/Trobust2],nn_parameters_eta)[2])*r12/2
ϕmrobustetasol(t) = nnrobust([t/Trobust2],nn_parameters_eta)[3]
ϕprobustetasol(t) = nnrobust([t/Trobust2],nn_parameters_eta)[4]
Jrobustetasol(t) = 0.000928

For the ESR pulse sequence X pi X pi+eta pulse is defined with:
Amrobustpietasol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_pieta)[1])/2
Aprobustpietasol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_pieta)[2])*r12/2
ϕmrobustpietasol(t) = nnrobust([t/Trobust],nn_parameters_pieta)[3]
ϕprobustpietasol(t) = nnrobust([t/Trobust],nn_parameters_pieta)[4]
Jrobustpietasol(t) = 0.000928

For the ESR pulse sequence X pi X theta-pi eta pulse is defined with:
Amrobusttheta1sol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_pieta)[1])/2
Aprobusttheta1sol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_pieta)[2])*r12/2
ϕmrobusttheta1sol(t) = nnrobust([t/Trobust],nn_parameters_pieta)[3]
ϕprobusttheta1sol(t) = nnrobust([t/Trobust],nn_parameters_pieta)[4]
Jrobusttheta1sol(t) = 0.000928

For the ESR pulse sequence X pi X pi pulse is defined with:
Amrobustsol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_XX)[1])/2
Aprobustsol(t) = envelope(t/Trobust)*sin(nnrobust([t/Trobust],nn_parameters_XX)[2])*r12/2
ϕmrobustsol(t) = nnrobust([t/Trobust],nn_parameters_XX)[3]
ϕprobustsol(t) = nnrobust([t/Trobust],nn_parameters_XX)[4]
Jrobustsol(t) = 0.000928


For the ESR pulse sequence ZZ zeta pulse is defined with:
nnoutput2=nnsmooth([t/Tsmooth_outer],nn_parameters_zeta)
J = (0.000928 + 10*envelope(t/Tsmooth_outer)*sin(nnoutput2[1])^2)


For the ESR pulse sequence IX eta pulse is defined with:
nnoutput2=nnsmooth([t/Tsmooth_inner],nn_parameters_cz)
J = (0.000928 + 10*envelope(t/Tsmooth_inner)*sin(nnoutput2[1])^2)



==> anc/Suplementary_materialsV2.csv <==
nn_parameters_EDSR,,virtual-z-EDSR(radians),nn_parameters_ESR,,virtual-z-ESR(radians),nn_parameters_eta,nn_parameters_zeta,nn_parameters_XX,nn_parameters_theta,nn_parameters_pieta,nn_parameters_cz,,virtual-z-eta,virtual-z-zeta,virtual-z-XX,virtual-z-theta,virtual-z-pieta,virtual-z-cz
0.5835586928,varphi_1,-0.1751787862,0.7360136716,varphi_1,-0.1751787862,-2.0790322,0.1742044838,-1.616099477,2.1279805,0.37873706,0.2257104742,varphi_1,1.5601186,0.3278362092,-0.06668054633,0,-0.6034553,0.2806021858
2.031754778,varphi_2,-1.233649973,2.434837932,varphi_2,-1.233649973,-1.6253114,-0.1329573718,1.136653781,0.2662896,0.44189557,-0.189069214,varphi_2,-1.2092376,-0.3278362057,0.5226797345,0,3.7421281,-0.2806021858
-0.8258038253,varphi_3,0,-1.012686968,varphi_3,0,-1.1714243,0.6735076648,0.4462081194,0.42426962,-0.60133266,0.5976710347,varphi_3,1.5606167,0.3278362092,0.3555550684,0,0.6031112,0.2806021858
1.743034729,varphi_4,0,2.158537581,varphi_4,0,1.2227929,-0.861578728,1.321853995,1.278662,1.2606376,-0.9142097293,varphi_4,-1.698125,-0.3278362057,-0.8085893278,0,-0.8740365,-0.2806021858
1.201885454,,,1.478085301,,,-1.6950561,0.6856934183,1.831655741,2.0952501,1.8518459,0.6927446602,,,,,,,
0.08934211339,,,0.0689549985,,,-1.5008652,0.7659414845,0.2329039574,-1.740181,-2.0226038,1.064951746,,,,,,,
0.7783843548,,,0.8533029565,,,0.6558735,0.08347709121,-1.014246106,-0.59013957,-0.6440249,-0.1113962331,,,,,,,
-1.827714745,,,-2.034388981,,,-1.0922831,-0.5432980077,0.1330558807,-0.088640556,-0.12400223,-0.3549700613,,,,,,,
1.44819442,,,1.672509782,,,-2.9124098,0.04372145769,1.827040792,0.05298432,-0.6839926,0.105983289,,,,,,,
-0.3455037424,,,-0.4300728536,,,-0.9412876,0.2102387521,-0.2389353812,-0.96880794,-1.0742632,0.4025656476,,,,,,,
1.092929382,,,1.207617884,,,0.2923863,-0.3028596044,-0.3326889277,0.9192827,1.4250268,-0.5757741527,,,,,,,
0.6969936918,,,0.6657189389,,,1.5748198,0.3771927726,-1.448881745,0.6223115,0.046415232,0.5189005192,,,,,,,
0.8268185509,,,1.180881231,,,1.6917378,0.2591869835,-0.4208323061,-0.17057598,-0.10167849,0.4292305447,,,,,,,
-1.02929232,,,-1.089151395,,,-1.5235535,0.4890632766,0.2979513407,-1.1674906,-0.9528375,0.7277367398,,,,,,,
-0.8758781456,,,-1.035528012,,,-1.9037199,-0.5100742879,-0.08372497559,0.03381881,0.27745533,-0.6139999215,,,,,,,
0.597608642,,,0.5566494929,,,1.8807414,0.6823723779,0.8781948686,-0.49245718,-1.2268021,0.7806721857,,,,,,,
-1.833914259,,,-2.085262911,,,-0.84674186,0.2704237365,0.6477009058,-1.4584577,-0.74696106,0.1277191542,,,,,,,
-0.4824660519,,,-0.5303240468,,,-1.3762972,0.8437880183,0.09792385995,-2.0508711,-0.9829424,0.9133306689,,,,,,,
-0.05810333956,,,0.02952514894,,,-0.8953833,0.1399862343,2.346169949,0.3056797,-1.1679062,-0.08604089495,,,,,,,
1.374857963,,,1.810044264,,,1.5397426,0.08492529086,0.1330786645,-0.26313472,-0.8278056,0.2734305715,,,,,,,
1.608828562,,,2.078282552,,,-0.36539194,0.1014140956,0.8793049455,0.19119665,0.11550911,-0.1392205705,,,,,,,
0.7862314384,,,0.8976145664,,,-0.8121358,0.5881292918,0.1624356955,-0.13841419,-0.56395435,0.6408427634,,,,,,,
-1.219031623,,,-1.373092583,,,3.2848213,-0.1054928449,1.248084188,1.8430579,1.5133281,-0.08713906834,,,,,,,
1.793018468,,,2.099321821,,,-3.048646,-0.4565906654,1.121014953,-0.5125754,-0.18922146,-0.5673736161,,,,,,,
3.365895627,,,4.106915152,,,-0.9317944,-0.3271800908,1.816354275,-1.4302945,-0.15589559,-0.344808081,,,,,,,
1.245198072,,,1.362568115,,,-1.3131138,0.7291713723,1.289204001,-0.098182976,0.9324481,0.6552483033,,,,,,,
1.263402832,,,1.429370583,,,0.16152714,-0.324102934,0.8237431645,0.78091305,0.8129071,-0.450062691,,,,,,,
1.120094815,,,1.481282932,,,-1.3010045,-0.3751014148,-0.5971478224,-1.097727,-0.93892324,-0.2687360159,,,,,,,
-2.02901156,,,-2.328570013,,,-0.27797422,0.06706280994,0.2666373551,-0.17354716,-0.5696684,0.06460968418,,,,,,,
0.5619561328,,,0.6850196813,,,-3.5258071,-0.6110871168,0.5019100308,-0.48233807,0.31318432,-0.6067831034,,,,,,,
0.10530329,,,0.1924924834,,,-1.8459945,0.02580010813,0.7734123468,-0.99519813,-0.7327449,-0.299328315,,,,,,,
1.918450042,,,2.074083023,,,-0.11715903,-0.03823246077,-0.7409728765,-0.34760177,-0.3367034,-0.3373361052,,,,,,,
-0.1595417134,,,-0.4167509414,,,0.972571,-0.01700151083,0.9618981481,-0.063814804,0.5345336,-0.07841554595,,,,,,,
-0.8799584391,,,-1.159596028,,,0.54889596,0.1983171421,-0.8594346642,-0.085512444,-1.1224844,0.08094716936,,,,,,,
0.5522266176,,,0.8639091406,,,0.08480454,0.1072098969,-0.1713555157,0.30774713,-0.35626566,0.1153230767,,,,,,,
-1.101989567,,,-1.375649681,,,-0.22962056,-0.08073535829,-0.05949838459,-0.7326622,-1.6474025,-0.02778507316,,,,,,,
0.05735010924,,,0.05390128453,,,0.8848524,0.05978811748,0.7085133791,-0.5434496,-0.5149252,0.1443505564,,,,,,,
0.2146783022,,,0.3512538261,,,1.7281866,0.04867964198,-0.02758771554,0.8519048,1.9644399,0.05855447689,,,,,,,
-0.0878825632,,,-0.2159976811,,,-0.91650987,0.1885474764,0.4339509606,0.5311685,0.46550065,0.1520034956,,,,,,,
-1.040420268,,,-1.325280687,,,-0.9429535,-0.1508650619,-0.7252157331,-0.18707816,0.22783382,-0.06237285756,,,,,,,
-0.0711520252,,,-0.2636455449,,,0.12502155,-0.0600584364,-0.0781218335,0.5872273,0.29559702,-0.03956561938,,,,,,,
1.084708013,,,1.188004555,,,0.78660816,-0.1008074453,0.8100771308,1.0107517,1.2448316,-0.008565471113,,,,,,,
0.1124340865,,,0.2275319644,,,-0.58551973,0.0416510535,-0.2754904926,0.5072085,2.050235,0.04921421969,,,,,,,
0.05982840219,,,0.2056032158,,,-0.34932745,-0.01576818336,1.080891252,-0.09982603,-0.47801608,0.01478393437,,,,,,,
-1.395471805,,,-1.997053518,,,-0.80944544,-0.1957452335,0.572855711,0.6001071,0.60845834,-0.04945859271,,,,,,,
-0.2962691146,,,-0.3371116041,,,0.39429516,-0.08558050396,-1.282178998,1.2121731,1.0176442,-0.01086907054,,,,,,,
0.8703464929,,,1.254595473,,,1.0008974,-0.03094032534,-1.448086023,0.6862791,0.9546107,-0.0557493083,,,,,,,
1.109286097,,,1.502543338,,,-1.2926122,-0.00210864321,0.23277089,0.63915676,-0.3747828,0.06350974746,,,,,,,
0.127005683,,,-0.06508540383,,,0.96145684,0.1422524741,-0.2891156077,0.7387898,0.77824676,0.1464887939,,,,,,,
-0.8757719484,,,-1.111109594,,,0.43416655,0.1444817407,0.4384967983,0.91631615,-0.21211927,0.09781408177,,,,,,,
-0.6736019331,,,-0.9934115953,,,0.08026864,0.1927256642,-0.6251551509,0.23629716,0.9432755,0.2522869082,,,,,,,
-1.418206499,,,-1.920230812,,,-0.7228137,-0.1580020242,0.1067106798,0.6242774,0.57852155,-0.07875959496,,,,,,,
-1.854646463,,,-2.458706407,,,1.217431,0.2623355982,-0.3638052046,-0.38304275,-1.2181708,0.1500809819,,,,,,,
1.14427976,,,1.562292328,,,1.5284662,0.1959613162,-0.4005149305,-0.0028584884,-0.29344115,0.09463382343,,,,,,,
0.7581016323,,,0.8580998863,,,-0.8250406,0.03927280738,-0.08110576868,-1.3437063,-0.5234251,-0.001468384394,,,,,,,
-0.6293432173,,,-0.6616012384,,,0.8355289,-0.09583939828,-0.791661799,-0.5071594,-0.8789067,-0.2256340724,,,,,,,
-2.065682824,,,-2.805671643,,,1.4303265,-0.00497514229,-0.2818450034,-0.006407501,1.2725585,7.71E-05,,,,,,,
-0.1666693067,,,-0.05234584153,,,0.65735054,-0.02026797772,-0.4769013822,0.028862571,-1.7173042,0.1618336615,,,,,,,
-0.1550912081,,,-0.1597369822,,,1.1948892,-0.01998642121,-1.028245449,0.4012774,0.3872847,-0.0004851765199,,,,,,,
-1.343209938,,,-1.875663727,,,1.1943268,-0.1596731707,0.5301502347,0.24797253,-0.9487162,0.04075859328,,,,,,,
-0.1335793602,,,-0.37335303,,,-0.19395229,0.07895504403,0.1422883123,-0.07925422,-0.12006251,-0.157896931,,,,,,,
-1.068710514,,,-1.485508394,,,1.2506822,-0.09655452658,-0.3429368436,-0.31846502,-0.78280425,-0.09680362058,,,,,,,
-0.2002705827,,,-0.2090542938,,,0.47863534,0.2622861206,-1.100458741,0.7667614,0.4494055,0.1444054878,,,,,,,
0.5494591403,,,0.7205594101,,,-1.0186899,0.225545648,0.1888638437,1.1270659,1.2986355,0.2387038179,,,,,,,
-0.05128248146,,,-0.1837310273,,,-0.38325167,-0.07904532038,-0.3848471344,0.3152652,0.11031308,-0.09444618311,,,,,,,
0.3702407404,,,0.3559230066,,,-0.2912141,-0.1464450719,-0.1118620411,-0.4878782,-0.35320494,-0.1885777887,,,,,,,
-0.1778025694,,,-0.1814553538,,,-0.2671411,-0.1736799911,-0.141814366,0.28681087,-0.07776818,-0.1863379687,,,,,,,
0.3924153104,,,0.4992604643,,,-0.6507499,0.09622613073,-0.7514325976,-0.086562514,0.047936607,0.1317079525,,,,,,,
0.1000719571,,,-0.01151538061,,,-0.47708777,0.02386234816,0.4072558582,-0.32113796,-0.1822376,0.02426597227,,,,,,,
0.02390102811,,,-0.03084754125,,,-0.088715374,-0.1349531661,-0.4828642011,0.17331845,0.19213124,-0.1395098576,,,,,,,
0.2951206028,,,0.284588331,,,0.33910036,-0.1357753536,-0.5172117352,0.4479698,0.13947143,-0.1210743614,,,,,,,
0.2407092397,,,0.2946165121,,,-0.7610645,-0.2095544617,-0.004150151275,-0.09674848,0.006314972,-0.1901620458,,,,,,,
-0.1251664315,,,-0.2484710626,,,0.5959503,0.1833650899,-0.3762218058,0.7929829,0.3780076,0.2140927685,,,,,,,
0.1603811611,,,0.150763139,,,0.29426742,-0.007533992352,0.220461905,-1.0758563,-0.35137922,-0.06392439775,,,,,,,
0.4871880694,,,0.4923192347,,,0.24355465,0.06090616138,-0.4718798995,0.45101613,0.9083522,0.06366952943,,,,,,,
0.01129761866,,,0.01853609398,,,-0.17735198,0.1576767303,0.4623317122,0.67145306,0.13380542,0.1642201225,,,,,,,
0.1815972822,,,0.08439585424,,,0.16464157,0.2457789619,0.6606123447,-0.3890567,-0.22994809,0.2559625124,,,,,,,
0.2729113329,,,0.2857406409,,,-0.36542198,0.08316775149,0.07540284842,-0.30796406,-0.24775878,0.06562974281,,,,,,,
0.02478561894,,,-0.02499184623,,,-0.33848745,-0.06771977634,0.4606815577,-0.2566476,-0.082083374,-0.06312528821,,,,,,,
-0.1443769614,,,-0.1548496793,,,0.006094518,-0.1011533501,0.06528610736,0.83605015,0.3466243,-0.1178954561,,,,,,,
0.08304299619,,,0.1294099381,,,0.14880031,0.06816994061,0.1129120514,0.013532459,-0.038793962,0.1232341572,,,,,,,
0.1470404895,,,0.08445333742,,,-0.15435793,0.05842047152,0.46348086,-0.6402494,-0.3550065,0.08220319874,,,,,,,
-0.2137769105,,,-0.2787266947,,,-0.50704235,-0.0655333945,0.5093477368,-0.3477279,-0.03980591,-0.06656063846,,,,,,,
-0.2949496886,,,-0.2714333689,,,-0.78256035,-0.3368326811,0.5459493399,-0.25820562,-0.09916447,-0.3205766169,,,,,,,
-0.1724398596,,,-0.1692520076,,,-0.23217402,-0.2049115635,-0.004335212056,-0.14951093,-0.11205773,-0.2234752091,,,,,,,
0.1246749572,,,0.100207271,,,-0.26231667,0.1889466849,-0.6671463251,-0.6815477,-0.29418695,0.1812981444,,,,,,,
-0.1546150978,,,-0.148812949,,,0.3982764,-0.1464960438,-0.1940912008,0.58193564,0.37530828,-0.09650000439,,,,,,,
0.164779628,,,0.1654868697,,,-0.28543955,-0.295567661,0.3056299388,-0.3016044,-0.19301645,-0.286283369,,,,,,,
0.5307088292,,,0.6643401389,,,0.33933243,-0.1847504693,-0.3306424916,-0.12980378,-0.025526388,-0.1976479357,,,,,,,
-0.3134584862,,,-0.2179103147,,,0.44647387,-0.02152245196,0.6874886155,0.19813101,0.17842667,-0.06100925886,,,,,,,
-0.1623866844,,,-0.1847290514,,,-0.5270451,0.0335959249,-0.09864372015,-0.10306652,-0.044055134,-0.02711326065,,,,,,,
0.1962230287,,,0.2863897638,,,0.53778005,0.05107420151,0.03809117526,-0.45877826,0.3046544,0.009292277574,,,,,,,
-0.2853784201,,,-0.2849159912,,,0.36094573,0.1223421198,0.8280613422,-0.3062088,-0.10689897,0.1092694779,,,,,,,
0.1553733507,,,0.09620420258,,,-0.87525946,-0.1235016672,-0.01821231097,0.13016374,0.1226407,-0.0984511891,,,,,,,
0.1247693195,,,0.1941417656,,,0.41332743,-0.1959216996,0.1703714877,0.4405406,0.29708362,-0.1811009517,,,,,,,
-0.1489727245,,,-0.129052847,,,0.35186154,-0.1014149413,-0.04056321457,0.24429654,0.0189871,-0.0724558751,,,,,,,
-0.2451923074,,,-0.7532456006,,,0.031870183,0.06084137439,0.006247169804,-0.094122544,-0.037967935,0.09394518024,,,,,,,
-0.1900830911,,,-0.1862610581,,,0.043103486,-0.119959822,-0.2335340381,-0.1396153,0.028950334,-0.03357194422,,,,,,,
0.635295873,,,0.5840213703,,,-0.2424249,0.207295536,0.0884488672,0.11826149,0.2898367,0.2313565811,,,,,,,
0.7234327056,,,1.176167613,,,-0.28191403,0.003616306183,0.4826790094,-0.17454994,-0.19080664,-0.06488381878,,,,,,,
0.8260265045,,,0.6947595868,,,-0.22362441,-0.001351439088,-0.2091274559,-0.15701474,-0.026608212,-0.0005608650398,,,,,,,
-0.4370289888,,,-0.6523897021,,,-0.15519293,-0.08126901974,0.4104168117,-0.031576503,0.0790376,-0.06598718616,,,,,,,
-0.9545489476,,,-0.9752044441,,,-0.15590502,0.1681144371,0.07974941283,-0.23341446,-0.11212878,0.1376833821,,,,,,,
0.2317257874,,,0.3094762684,,,-0.7848375,0.1471568919,-0.283398658,0.31539968,0.26730055,0.110949001,,,,,,,
-0.4189602005,,,-0.7937854119,,,0.67305356,-0.1065835341,0.4151636958,0.21234383,0.10508082,-0.1766205032,,,,,,,
-0.04932729184,,,-0.06448028956,,,0.27698103,0.223600775,0.1311680675,0.080933526,0.13990851,0.3370661437,,,,,,,
-0.4762511641,,,-0.4286140827,,,0.25603488,-0.1551599046,0.04347944632,-0.062865846,-0.46995208,-0.1634914391,,,,,,,
-0.05765484067,,,-0.04623632189,,,-0.42166314,0.1315872712,-0.3560699522,0.32031336,0.23318335,0.116652391,,,,,,,
0.4277465159,,,0.2127909152,,,0.00069692644,-0.2284253359,-0.2749386132,0.16058886,0.24520765,-0.2253236143,,,,,,,
-0.7615999117,,,-0.7327275833,,,-0.49181902,0.1975395657,0.2043392062,0.048230495,-0.08011684,0.2274521305,,,,,,,
0.6321755619,,,0.5747982403,,,-0.41638947,0.2640589451,-0.1402320713,0.039135754,-0.102601014,0.2530905073,,,,,,,
0.5427131215,,,0.5354702378,,,0.53288305,0.2179701672,-0.03924154863,-0.20435104,-0.23122731,0.2493360363,,,,,,,
-0.2166520352,,,-0.2494630316,,,-0.17695466,0.06554606449,-0.05274583027,-0.019394672,0.06416975,-0.04399559385,,,,,,,
-0.3501805311,,,-0.438155387,,,0.027319392,-0.1507253333,-0.3289181292,0.39213884,0.27346674,-0.1878466939,,,,,,,
0.7026038485,,,0.5443970897,,,-0.4604351,-0.07494071927,-0.5380734801,0.016206982,0.06770953,-0.06605250814,,,,,,,
0.2983268286,,,0.3149896587,,,-0.692616,0.1578568959,-0.3078173399,0.10989377,0.08553012,0.1227660145,,,,,,,
-0.2181324634,,,-0.2118894418,,,-0.32193902,-0.1106517906,-0.3536470234,-0.22201289,-0.11802942,-0.08094044396,,,,,,,
-0.471458428,,,-0.5221111137,,,-0.38845626,0.0154092396,0.1373194009,0.1340911,0.049272876,0.02074897772,,,,,,,
0.09809757091,,,0.1031272937,,,0.039402537,-0.1297614365,-0.2631279528,-0.039092887,0.045233432,-0.2300001349,,,,,,,
-0.1755152879,,,-0.1720066073,,,-0.27933094,-0.04108026345,-0.01815838367,-0.13909583,-0.17841937,-0.06292617376,,,,,,,
0.9573258433,,,1.316019766,,,0.0820068,0.2796270122,0.7346762419,0.058769025,0.21960847,0.2928513204,,,,,,,
-0.8984260806,,,-0.7242009382,,,0.12929188,-0.2017974355,-0.5469017029,-0.3210824,-0.34519237,-0.1153846628,,,,,,,
-0.5387913308,,,-0.4757271355,,,-0.60692376,-0.2825907669,0.4225958586,-0.015491925,-0.13561738,-0.160422652,,,,,,,
0.582633657,,,0.8461201718,,,0.12192602,-0.04172259719,0.03564169258,0.22103998,0.052855168,0.03943366832,,,,,,,
0.2197031906,,,0.2475130638,,,-0.040418223,-0.01563740194,-0.8136736155,0.36956614,0.30871955,0.002892737157,,,,,,,
0.9804805851,,,0.8694574926,,,-0.7974279,-0.1067928751,0.2012091279,-0.04976729,-0.099241465,-0.1522343861,,,,,,,
0.1239541435,,,0.3899235888,,,0.301696,-0.1268592831,-0.1181625351,0.085357994,0.07421386,-0.1533304177,,,,,,,
-0.1713603459,,,-0.1528051869,,,0.6508623,0.3421104311,0.178596437,0.29110578,0.36719272,0.2823709803,,,,,,,
0.1823685851,,,0.4937311625,,,-0.28601342,-0.2623857249,-0.01922438666,0.3966249,0.33877674,-0.2758309345,,,,,,,
0.08605063526,,,0.09054320691,,,-0.03080849,0.2276669003,-0.03914963081,0.09934894,0.039832655,0.1691371785,,,,,,,
0.1278266119,,,0.1706915206,,,-0.01416794,0.09413445486,0.06253444403,0.22063819,-0.027894363,0.07374098285,,,,,,,
-0.5258517032,,,-0.800271977,,,-0.16984409,-0.09555333465,0.0219548624,0.16213337,0.19700204,-0.04497697481,,,,,,,
-0.5302330376,,,-0.4196369618,,,-0.31444445,-0.02197263837,-0.2015655041,-0.23733568,-0.32007506,-0.01095293556,,,,,,,
0.01348417803,,,0.1827718933,,,-0.031308744,-3.55E-05,0.3405425847,-0.025116684,-0.0883789,-0.01149401577,,,,,,,
-0.05311733412,,,-0.09732430004,,,0.33530426,-0.06086074758,0.02142628096,0.17251237,0.003995611,-0.04574113199,,,,,,,
-0.3351779654,,,-0.3532698214,,,-0.9213364,0.09050664549,0.1031035036,-0.059790418,0.15881653,0.1143613081,,,,,,,
0.1520161674,,,0.3464865931,,,0.4842162,-0.2774921466,0.04613379762,0.2204922,0.07028315,-0.2345720488,,,,,,,
-0.2622800599,,,-0.2513501251,,,0.5465277,0.01447567264,0.1792674363,-0.24010079,0.064702965,-0.04452048388,,,,,,,
0.05362128966,,,0.01950024087,,,0.10193007,0.3061430883,-0.07592368871,0.04606635,0.3705589,0.3061710373,,,,,,,
-0.03759341547,,,-0.05062570431,,,-0.06152069,0.2069637916,0.02836485207,0.17559226,0.02310734,0.2082717388,,,,,,,
0.01514454048,,,0.1870658276,,,0.050140783,0.2463657526,-0.09365675598,0.03279471,0.015117684,0.2570839926,,,,,,,
-0.08061912535,,,-0.1004193549,,,-0.14664604,-0.2554782134,-0.2623182237,0.2517664,0.2504964,-0.2809144961,,,,,,,
-0.2664805731,,,-0.2189417954,,,-0.5100159,-0.1713942103,0.1072624177,-0.346357,-0.15295191,-0.1764622447,,,,,,,
0.03026643109,,,0.03655484762,,,0.34561956,0.0866874103,0.2293718457,0.33220086,0.25121415,0.06432172792,,,,,,,
0.3559565938,,,0.3556497821,,,-0.09041229,-0.04829930792,0.02336444519,-0.11624832,-0.18103504,0.01243635333,,,,,,,
-0.07370386617,,,-0.007082911807,,,-0.00015333865,0.411468305,-0.1218497902,-0.44691905,-0.34292808,0.4313866421,,,,,,,
-0.304476379,,,-0.2040535041,,,-0.2516506,-0.2047297519,-0.3499901891,0.15365405,0.19520916,-0.2071614369,,,,,,,
0.04778886512,,,0.03500848293,,,-0.35281035,0.02108025454,-0.4148834944,-0.022737898,0.060110115,0.04404182072,,,,,,,
0.2289178564,,,0.221185098,,,-0.17500348,-0.03545823763,0.2123410702,0.020611145,-0.05650061,-0.06371548965,,,,,,,
0.1540057858,,,0.1960260209,,,-0.030093005,-0.08681478386,0.03468697891,-0.4388143,-0.25113776,-0.1039881359,,,,,,,
-0.1613258867,,,-0.1645503721,,,0.20722872,-0.2822034201,-0.29376477,0.49729767,0.3624789,-0.2034385464,,,,,,,
0.1128362824,,,0.1105367729,,,-0.011513234,0.1279616852,-0.2309079468,0.17305483,0.100962795,0.1355028128,,,,,,,
-0.6337832546,,,-0.7595639291,,,-0.107681885,-0.3254343919,0.1307189912,0.0317027,0.017126469,-0.3354507513,,,,,,,
0.3838372119,,,0.2735383282,,,0.24152446,0.2611163745,0.001676578657,0.16153672,0.2914538,0.1917646481,,,,,,,
0.284940166,,,0.2473103333,,,0.10963393,0.09903426029,0.2198062837,0.018075738,0.031296693,0.01129807793,,,,,,,
-0.0166087999,,,-0.1898435738,,,0.2631938,0.03630952995,-0.09140536189,-0.2597888,0.11970203,-0.01780105573,,,,,,,
0.1331603753,,,0.09941254616,,,0.20549104,-0.08634593359,-0.2216851711,0.07721677,0.020987464,-0.1194469849,,,,,,,
-0.7721225316,,,-0.7223793492,,,-0.53731567,-0.02837998799,-0.1697348058,-0.104110055,0.019880753,0.007510636163,,,,,,,
-0.1517916494,,,-0.2692638093,,,0.3395832,0.2113861146,-0.2253536284,0.3799181,0.5616711,0.2326499192,,,,,,,
0.3477266082,,,0.3478288053,,,0.27464998,0.05078829262,0.3867793381,0.13778262,0.016538976,0.09534041817,,,,,,,
0.05445625277,,,-0.4871804421,,,0.022342617,0.2945416582,0.3335505426,-0.040083554,-0.09255306,0.3208972124,,,,,,,
-0.2961469181,,,-0.2830193168,,,-0.069089174,0.06581424956,-0.2257016748,-0.3102508,-0.32717738,0.1560777602,,,,,,,
0.5307248757,,,0.4492444954,,,0.3132573,0.04123981028,-0.05017203465,0.38667023,0.1894041,0.0750527939,,,,,,,
0.446781071,,,0.9494536663,,,-0.09792812,0.09132695422,0.0233188998,0.36664668,0.45030653,0.01039619516,,,,,,,
1.125022679,,,1.005199527,,,-0.07173455,0.01965584137,-0.4701706171,-0.14334945,-0.1416247,0.0133993072,,,,,,,
-0.2120154665,,,-0.4942201297,,,0.37244144,-0.4134733807,0.2616804242,-0.022054479,0.06115792,-0.4060499729,,,,,,,
-0.6249033644,,,-0.590473694,,,0.10462721,-0.1172336576,0.06747297198,-0.18856913,-0.41180214,-0.1413707959,,,,,,,
0.1844064192,,,0.2335058956,,,0.47786778,-0.01832952154,0.1251707822,0.13447689,-0.061592113,-0.06028810133,,,,,,,
-0.7129088741,,,-1.100402616,,,-0.40538293,0.1420972674,0.1685961038,0.38128543,0.08399796,0.0784886013,,,,,,,
0.2626254834,,,0.2511946197,,,-0.5209951,0.1973177,0.08774598688,-0.39583033,-0.21005361,0.3102479429,,,,,,,
-0.5474333499,,,-0.4821159549,,,-0.119507395,-0.1588702353,0.3726792336,0.4849948,1.1534448,-0.1607166388,,,,,,,
-0.3230410054,,,-0.3124426794,,,0.28011245,-0.1432119596,-0.2903087139,0.47996837,0.44180685,-0.155895906,,,,,,,
0.4590978839,,,0.1872820941,,,-0.14391713,-0.5751936549,-0.3981468976,-0.37793508,-0.27249143,-0.5965781881,,,,,,,
-0.2754994182,,,-0.2407808551,,,0.246804,0.276812052,-0.06460392475,-0.22825384,-0.11546733,0.3168709298,,,,,,,
0.5017656253,,,0.4444342071,,,0.1875163,-0.008846091595,-0.4366167784,0.33362463,0.24921286,-0.01254709104,,,,,,,
0.01303729148,,,0.006690132949,,,-0.29250872,-0.02666098974,-0.02725485899,0.7545703,0.23739308,0.008314572203,,,,,,,
-0.5219037328,,,-0.5742045293,,,0.13095646,0.1049846938,-0.57041502,0.30212694,0.22295478,-0.009140621059,,,,,,,
0.03172407119,,,-0.05930449921,,,0.36023167,-0.1688467803,-0.5346880555,-0.6599799,-0.3576403,-0.2112567166,,,,,,,
0.2860765578,,,0.1228124863,,,0.25023472,0.2484905678,-0.776591301,-0.31334698,0.09817264,0.244160388,,,,,,,
-0.03888505713,,,-0.02518257844,,,0.28720865,0.0182443117,-0.6698166132,0.06639661,0.2506537,-0.01759864826,,,,,,,
-0.1004342072,,,-0.09391906059,,,0.3901643,0.1076335819,-0.2554150224,-0.050986703,0.079346165,0.1511783696,,,,,,,
-0.5932976718,,,-0.6518640049,,,-0.09227303,0.1918396711,0.04975115135,-0.33659062,-0.19696377,0.2245171584,,,,,,,
0.3328773879,,,0.3361172278,,,0.09244508,0.4710945592,0.1310291588,0.2559959,0.29718432,0.3510396808,,,,,,,
-0.2322355781,,,-0.2293763151,,,0.24572212,0.09794465531,0.1818144917,-0.2060156,0.0895946,0.08378849729,,,,,,,
0.9563703979,,,1.232945981,,,-0.26207444,0.4113282646,0.04062130675,0.08767086,0.030268136,0.4335563126,,,,,,,
-0.6039529049,,,-0.4468285248,,,-0.43603596,0.08612997377,-0.1285903305,0.4505819,0.28356966,0.181048271,,,,,,,
0.009402767513,,,0.1063573297,,,0.35059622,-0.2465414934,0.3823786974,-0.1934166,-0.031358067,-0.1104643943,,,,,,,
0.5093498932,,,0.7936157895,,,-0.23802727,-0.07850813305,0.03187764436,0.020048669,0.40422088,0.0096856433,,,,,,,
-0.1517150143,,,-0.1133671099,,,-0.273133,0.02323348152,-0.2044882327,-0.2236163,-0.105993986,0.06903377413,,,,,,,
0.9188623446,,,0.8346280774,,,0.28574285,0.1819655867,0.09175445139,0.25611418,0.17933644,0.1274749581,,,,,,,
0.452111967,,,0.683243291,,,-0.56668496,-0.1235571619,0.09482657164,0.7182391,0.68749225,-0.1555652605,,,,,,,
-0.2915504214,,,-0.2913896755,,,-0.34481567,0.04844185513,0.4504891634,-0.23658411,-0.52560353,-0.01692901768,,,,,,,
-0.3459973173,,,-0.4292058855,,,0.14712472,0.02630987261,-0.2266953588,0.036286388,-0.17126434,0.0182074029,,,,,,,
-0.5552690453,,,-0.5260514174,,,-0.21711935,0.140987074,0.34032619,-0.48404148,-0.4191603,0.09966317776,,,,,,,
0.5499054776,,,0.5806356861,,,-0.4905584,0.1394413329,0.2005978823,0.4622913,0.058428396,0.1232688229,,,,,,,
0.3235282199,,,0.3662785872,,,-0.23554131,0.03811368745,0.03956598416,0.4581159,0.5954724,0.07707979283,,,,,,,
0.08029007587,,,-0.0526951984,,,-0.47632825,-0.06991530369,-0.4787983298,-0.15075815,-0.039913807,-0.05573383302,,,,,,,
-0.0197930117,,,-0.01441355427,,,-0.42134032,0.3455818466,0.3907682896,-0.14061195,-0.10983302,0.3328057109,,,,,,,
-0.810629373,,,-0.9418638678,,,-0.049990438,0.04205598041,0.5735396147,-0.029195573,-0.40648845,0.05095499966,,,,,,,
0.4589124698,,,0.534802871,,,-0.34649852,0.09522325369,-0.02020299248,0.32445806,0.22138464,0.1135365688,,,,,,,
-0.5165741272,,,-0.6897940266,,,0.54036844,-0.1429028604,0.01653467305,0.75583446,0.3345442,-0.1114244973,,,,,,,
-0.2587066641,,,-0.2702159229,,,0.62387496,-0.2482109277,-0.5553314686,-0.99052966,-0.42558992,-0.2880762245,,,,,,,
-0.5053099617,,,-0.5084235453,,,0.6357235,0.05133510673,0.6179794073,0.6589241,1.7090576,0.05012690251,,,,,,,
-0.3119890117,,,-0.3200237459,,,-0.32383883,-0.2742609031,-0.9341365695,0.42684075,0.020225078,-0.2746970831,,,,,,,
0.3315213788,,,0.3807687394,,,0.34339768,0.391441218,-0.1063997597,-0.31473884,-0.13372652,0.3974126934,,,,,,,
-0.6726661363,,,-0.6718906461,,,0.24864681,0.1952438836,0.1247450858,-0.1556941,0.038604926,0.1739430156,,,,,,,
0.1397032489,,,0.08550076272,,,-0.41664797,0.1702047287,-0.3927410543,0.04625109,0.115911156,0.1624483321,,,,,,,
0.1518762679,,,0.1510528167,,,0.2976207,0.02314421182,-0.3072555065,0.4942579,-0.209741,0.005169093507,,,,,,,
-0.2398463094,,,-0.2501592921,,,0.013742409,0.1687639339,-0.4759567976,-0.2030564,-0.2796301,0.2075118207,,,,,,,
-0.8920470098,,,-0.8981897236,,,-0.10299395,0.08500101846,-0.626716733,-1.1497736,-0.72712034,0.09755634441,,,,,,,
0.509915986,,,0.4993658444,,,-0.1930748,0.1536074861,-1.095601439,-0.1593547,0.2990994,0.1560567956,,,,,,,
0.7401003816,,,0.7458874245,,,-0.46751353,0.1965930448,-0.8458485603,-0.32156083,-0.13723287,0.2138626727,,,,,,,
-0.04711580387,,,-0.05070031899,,,-0.050806783,-0.2424687183,0.1221210435,-0.3080977,-0.23249409,-0.2663816876,,,,,,,
-0.8596415419,,,-0.8497253819,,,-0.37809408,-0.1050870285,0.1472441256,-0.7711733,-0.39109552,-0.1269649762,,,,,,,
0.2524149251,,,0.2596978131,,,-0.02427779,0.04757216242,-0.1282842159,0.6807999,0.5196374,0.1118794321,,,,,,,
-0.7565545938,,,-0.7476129615,,,-0.10695586,-0.2854887446,0.2762787938,-0.5585045,-0.22819822,-0.2813642128,,,,,,,
0.4410771184,,,0.5996895056,,,0.12699713,-0.4025693787,0.03448829055,-0.4707473,-0.5166874,-0.4079981727,,,,,,,
-0.3908451631,,,-0.396158895,,,0.21251845,0.1057504343,-0.1445190459,0.18848857,-0.012253424,0.05290292525,,,,,,,
-0.1158842613,,,-0.0978022131,,,-0.6259353,0.277098094,-0.1118112803,0.05269293,0.24596848,0.2119124359,,,,,,,
0.3444206529,,,0.3174518492,,,0.001693157,0.1358153771,0.121224016,-0.5097459,0.27170244,0.09686465204,,,,,,,
0.4675492076,,,0.4453591879,,,-0.1908477,0.3458487643,0.2909677923,-0.5225239,-0.25362778,0.3151443696,,,,,,,
0.38316817,,,0.2856726068,,,-0.5892085,-0.2266101984,-0.3259549141,0.47244176,0.36919555,-0.197729205,,,,,,,
0.198472769,,,0.3489899457,,,0.59490746,0.1121776263,0.1632488817,0.6840018,0.47266838,0.130136091,,,,,,,
-0.05117296236,,,-0.03232281918,,,0.6565513,0.07376445995,0.5886498094,0.06602591,-0.3259021,0.1081719289,,,,,,,
0.2699274531,,,0.3658597736,,,-0.21436897,-0.06501041292,-0.133165434,-0.28477144,-0.21263109,-0.07516434403,,,,,,,
-0.09263618882,,,-0.06571023947,,,-0.4284543,-0.09479067271,-0.1897451133,0.5077715,0.3115452,-0.131389822,,,,,,,
-0.1004577537,,,-0.07924135523,,,-0.4835248,-0.05809245296,-0.1487547904,0.17094813,0.24252142,-0.07749423534,,,,,,,
-0.01463618759,,,-0.1320466112,,,-0.86463475,0.1918154798,-0.06673337519,-0.17052303,-0.26286712,0.2337587995,,,,,,,
-0.0172992763,,,-0.1258783601,,,-0.13759191,0.09491478245,-0.2351929843,0.43013057,0.25126427,0.1053519706,,,,,,,
0.00404680577,,,0.06903987151,,,-0.11307701,0.2919904826,0.1163049564,-0.07877956,-0.22213766,0.2869893427,,,,,,,
0.2454697202,,,0.183728013,,,0.302673,0.2835443356,0.2761088908,0.046745475,0.1982655,0.2901393189,,,,,,,
-0.09302689706,,,-0.0878255094,,,-0.13540962,0.3192616439,-0.0453003943,-0.38794938,-0.23161171,0.3429447694,,,,,,,
-0.06127573282,,,-0.05581673998,,,0.9355309,-0.3479633401,0.01174324285,-0.5118659,-0.16607955,-0.3233116923,,,,,,,
0.2783947406,,,0.2722242126,,,0.2811223,-0.3315528975,-0.1687909514,0.461942,0.07516724,-0.3850471949,,,,,,,
-0.2229936101,,,-0.233192872,,,0.50151336,-0.2566702392,0.1293443143,-0.5485093,-0.8073489,-0.2581406564,,,,,,,
-0.01521420076,,,-0.02369474493,,,0.23359816,0.234159086,-0.1491488069,-0.37782627,-0.05192167,0.2418872372,,,,,,,
-0.1426608414,,,-0.05922436768,,,0.6325134,0.3834041687,-0.1867227703,0.25554314,0.052879132,0.3996290166,,,,,,,
0.1166719136,,,0.1075243119,,,0.1378342,0.1282817983,0.1377492845,0.03929418,0.007958476,0.1025904042,,,,,,,
0.1351917066,,,0.09120681875,,,-0.3669686,0.06401553516,-0.3624808192,-0.070759274,0.04339956,0.06195203581,,,,,,,
0.08726909004,,,0.09098303976,,,0.58261555,-0.3308765609,0.1090531647,-0.64459884,-0.13256869,-0.3511559759,,,,,,,
-0.1472426567,,,-0.1646270036,,,-0.3611693,0.2201216299,-0.05994649976,0.04127575,0.023182806,0.2693273044,,,,,,,
-0.1193232952,,,-0.08857584691,,,-0.22319567,0.3432430743,0.1688633412,0.59914804,0.40857744,0.3673353723,,,,,,,
-0.09130751676,,,-0.05520354639,,,-0.31116986,0.0001422370813,-0.2864335775,0.47187078,0.09137555,0.01696271083,,,,,,,
0.1049112519,,,0.09736986219,,,-0.9486061,-0.2834723941,0.09906081855,0.12973157,0.0113349045,-0.2672130443,,,,,,,
-0.2541087485,,,-0.260166971,,,-0.21127439,-0.02159615563,-0.07381745428,0.42647824,0.23839203,-0.05039495616,,,,,,,
-0.04052970272,,,-0.01698039395,,,-0.1871992,-0.009502349535,-0.03258901834,0.18938899,0.0725279,-0.04965156506,,,,,,,
-0.05333856007,,,-0.05436071866,,,0.33159935,-0.1334218995,-0.172902897,0.014951012,0.019391144,-0.06698265418,,,,,,,
-0.2072685491,,,-0.2067223736,,,-0.15882899,-0.05014023416,0.1043121442,0.0375941,-0.15353343,-0.04701579709,,,,,,,
0.04067657512,,,0.06335736954,,,0.22501361,-0.2000128617,-0.07582761347,0.10634476,-0.011652082,-0.213483915,,,,,,,
-0.09824804836,,,-0.1527619849,,,0.019203855,0.04419092194,0.2048564106,-0.18270677,-0.031869438,0.004566616324,,,,,,,
-0.2149353068,,,-0.2086673381,,,-0.8238449,-0.2373197436,-0.07994382083,-0.2903903,-0.31482685,-0.3009604763,,,,,,,
-0.1785744055,,,-0.2380902455,,,0.163333,0.2182127846,0.04768237844,0.30696538,-0.055755787,0.1773142348,,,,,,,
-0.1449239249,,,-0.1647233165,,,0.012817011,0.2752257598,-0.4994997084,0.49659517,0.38691863,0.2415423887,,,,,,,
-0.1777761647,,,-0.2228967116,,,-0.65163773,-0.2277522202,-0.1153566912,-0.37610632,-0.27344903,-0.1968033529,,,,,,,
-0.04635521873,,,-0.05639658061,,,0.23788913,0.0737461823,-0.2816580832,-0.40412304,-0.23623213,0.09374684096,,,,,,,
-0.1029338419,,,-0.08306227367,,,0.5818055,0.2153879243,-0.1447043568,-0.047408752,0.15433295,0.2463655025,,,,,,,
-0.2091711136,,,-0.2941028867,,,-0.18416315,-0.0721780894,0.08725755662,0.09999927,0.19811893,-0.0592339497,,,,,,,
0.3525344444,,,0.3707466997,,,0.17884862,-0.2660058287,0.07226625085,0.010400697,0.06176932,-0.2440270436,,,,,,,
-0.4422786207,,,-0.422337252,,,0.25215444,0.1652850294,-0.2200769037,-0.37541905,-0.19052091,0.1701423558,,,,,,,
-0.2028228093,,,-0.09313971221,,,0.18938562,0.2287613292,-0.1668973416,-0.0005228628,-0.030347638,0.2094369551,,,,,,,
0.3920533962,,,0.2749285487,,,0.04127321,0.03936301073,0.3176591694,0.40539744,0.41470355,0.04119800106,,,,,,,
-0.2327487333,,,-0.2798617169,,,0.20569931,-0.2953406138,-0.1721996665,-0.19624154,-0.18218373,-0.2883045105,,,,,,,
0.07696559837,,,0.03990988577,,,-0.16091417,0.07937500228,-0.1434101611,-0.2994323,-0.06592719,0.06865892883,,,,,,,
0.07065535831,,,0.124219374,,,-0.0812724,-0.2296143552,0.1774346232,-0.28071308,-0.23759148,-0.2422718929,,,,,,,
0.00166333603,,,-0.1572122893,,,-0.40986633,-0.05306797937,-0.1177498475,0.08696967,0.16515256,-0.0736715244,,,,,,,
0.1857691141,,,0.1735865019,,,-0.37597153,0.3129850179,0.2646892667,0.116526976,-0.06300247,0.3550986417,,,,,,,
0.5948573193,,,0.6136587566,,,-0.36461526,-0.03914630935,-0.3026705682,-0.46524093,-1.0377159,-0.04296686862,,,,,,,
-0.1205994319,,,-0.1210680932,,,0.14921089,-0.2138165331,0.2593899667,0.09536268,0.19084331,-0.2220592702,,,,,,,
0.224069439,,,0.1627903944,,,-0.24197826,0.1571576883,0.309830457,0.40486935,0.3558918,0.1599763201,,,,,,,
0.1458895382,,,0.1655153667,,,-0.16265593,0.2304076416,0.127446264,0.3948941,0.23760328,0.2398488177,,,,,,,
0.3694404117,,,0.3176695278,,,-0.17881928,0.2653404189,-0.04570271075,0.012967838,-0.0684004,0.2578157147,,,,,,,
-0.1241637206,,,-0.1354903022,,,-0.14947887,0.1779248821,0.06269340217,-0.3404851,-0.12646928,0.1882913492,,,,,,,
-0.3202735233,,,-0.2959701525,,,0.38914055,0.2493379966,0.3114801347,-0.039483983,0.020952305,0.2132038531,,,,,,,
0.3276308933,,,0.2768153989,,,0.11249415,0.06415037122,0.2839478552,0.6997307,0.4328065,0.04711442017,,,,,,,
0.01843423326,,,-0.0310446026,,,0.45020264,-0.2540710337,0.6426358819,0.37795657,0.2311397,-0.2565771422,,,,,,,
-0.1208304697,,,-0.08423313199,,,0.3146965,-0.0512435895,0.3932257295,-0.18961191,-0.262374,-0.06137622598,,,,,,,
0.4040197917,,,0.4025254028,,,0.42660335,-0.1203056405,0.1311448663,0.0060805115,0.0039099744,-0.1118271971,,,,,,,
0.3415442346,,,0.3271384375,,,0.15781648,-0.01351747316,-0.5522811413,0.13485926,-0.026660848,-0.00814488581,,,,,,,
0.1277520794,,,0.1402236052,,,-0.004321648,-0.08060092692,-0.2704634368,-0.09789586,0.0020784966,-0.1077954376,,,,,,,
0.1699001299,,,0.1672502286,,,0.28181583,0.2730027082,0.1724449694,-0.04427898,-0.15222746,0.2637124863,,,,,,,
0.1897030471,,,0.3353913772,,,-0.21873857,0.3386835633,-0.2962197363,0.26592863,0.33892468,0.344893367,,,,,,,
-0.4765511926,,,-0.4577174809,,,-0.40380725,0.1651875595,0.1260372251,0.055346828,0.12355974,0.1804764823,,,,,,,
-0.2671938021,,,-0.2554041051,,,0.36397904,0.0497028554,-0.3752737045,0.114904925,0.0021447802,0.08088707699,,,,,,,
0.4129489138,,,0.4690379644,,,-0.39120468,0.2492606605,0.1675673723,0.16423593,-0.24337915,0.2736120507,,,,,,,
0.2109258215,,,0.205058256,,,0.14945231,0.1554798551,0.4239946306,0.45519152,0.37068003,0.1547436038,,,,,,,
-0.02886235384,,,-0.09540757455,,,0.3345004,-0.1761407123,-0.1620749086,-0.36591446,-0.3874016,-0.1906648031,,,,,,,
0.1506311075,,,0.2402510763,,,-0.11752837,0.07480067603,0.2248698175,-0.63371754,-0.5833321,0.06612308827,,,,,,,
0.06252392249,,,0.08300591211,,,-0.20541583,-0.2631396592,0.0367320776,-0.0047060736,0.2038695,-0.2777081862,,,,,,,
0.2838242664,,,0.172740679,,,0.024057325,0.1118200109,0.01844048128,0.009477905,0.020068735,0.1280696742,,,,,,,
0.1110281925,,,0.1247689454,,,0.038521558,0.1224741283,-0.2825393379,-0.2879305,-0.25584713,0.1891016536,,,,,,,
-0.6542717078,,,-0.8019674063,,,-0.34314993,0.07751622858,-0.04654138535,0.1089946,0.1805583,0.09840326397,,,,,,,
0.06312322122,,,0.277681942,,,0.4522474,0.1118397735,0.4153876007,0.25329915,0.21205801,0.05801226565,,,,,,,
0.2000296393,,,0.3688644699,,,0.15665644,-0.2591989026,-0.04885995761,-0.1152105,-0.079451226,-0.266938531,,,,,,,
0.1662252518,,,-0.005112546903,,,-0.33693182,-0.1798995362,-0.133619383,0.057968352,0.0852752,-0.1703003436,,,,,,,
0.7842514071,,,1.106113685,,,0.0502512,-0.2207024516,-0.2524518669,0.1153769,0.15188117,-0.2397184447,,,,,,,
-0.4529770436,,,-0.5928580927,,,-1.1218443,-0.01757599691,-0.04434565827,0.32513303,0.2723911,-0.04258910736,,,,,,,
0.3143807751,,,0.4533618331,,,-0.03886482,-0.00225265979,-0.09259539098,0.14182992,0.20580457,-0.0500058175,,,,,,,
0.2200272304,,,0.2301109512,,,0.46892422,0.2608029773,0.2236940414,0.096218534,0.04226179,0.3264866735,,,,,,,
0.8135310513,,,0.8859223584,,,0.11101121,0.01823594865,-0.3480083048,-0.04262068,-0.19849734,0.01704949572,,,,,,,
0.240501523,,,0.2408444043,,,-0.6465796,0.2975644028,0.2456673682,-0.3407762,-0.3463075,0.2964218103,,,,,,,
-0.4634451391,,,-0.7597518002,,,0.08545744,-0.4306017079,-0.2362459898,-0.1799336,-0.16446367,-0.4446200515,,,,,,,
0.7326731669,,,0.7648162896,,,-0.45887002,0.3210790064,0.1034527943,-0.0010243213,0.0196294,0.3467603888,,,,,,,
0.5904247619,,,0.64541664,,,-1.0233804,-0.02098079861,-0.1612605304,0.1602427,0.11635433,-0.01781800104,,,,,,,
-0.4769685613,,,-0.479110665,,,9.50E-05,-0.2361744682,0.204668805,-0.3423908,-0.31558737,-0.2128856677,,,,,,,
0.8699621514,,,0.8533119822,,,-0.081845194,0.2772649625,-0.1685147136,0.27258304,0.2919223,0.2070926347,,,,,,,
0.8573590976,,,0.7981072736,,,0.10627804,-0.07063006245,-0.2430666238,-0.025822924,-0.030660018,-0.0937334927,,,,,,,
-0.2764522603,,,-0.3374741943,,,-0.6050208,0.2907859771,-0.07251216471,-0.26387063,-0.2932945,0.2990728246,,,,,,,
-0.3661513768,,,-0.3606727134,,,0.19942462,-0.07925442707,-0.02378570102,0.19218548,0.15693557,-0.1041523958,,,,,,,
0.3280701143,,,0.329779912,,,-0.32616615,-0.2113931468,0.1871765703,0.2512704,0.27340508,-0.1831221279,,,,,,,
0.5339312089,,,0.4768635465,,,-0.11938214,-0.3300575053,0.2850270569,0.120544985,0.08430581,-0.3217363922,,,,,,,
0.1182199477,,,0.1159456596,,,-0.12731427,0.2601815125,-0.1264514178,-0.3555815,-0.34385517,0.1795404359,,,,,,,
1.089530335,,,1.088927788,,,-0.16133696,-0.1051753236,0.08203748614,-0.13116068,-0.14104421,-0.114649921,,,,,,,
-0.4968910011,,,-0.6682403054,,,0.37258387,0.03416908153,0.01516681071,0.057687275,0.080697164,0.04694639382,,,,,,,
0.8139424859,,,0.8088339438,,,0.048851833,-0.3226605143,-0.1364411414,-0.0072741434,-0.046694227,-0.2467558853,,,,,,,
0.5703972624,,,0.6822100105,,,0.027191298,-0.1906626493,0.3768588305,0.079707645,0.06445106,-0.09450259252,,,,,,,
-0.5795841257,,,-0.2782477423,,,0.30106774,-0.1016310154,-0.2303466201,-0.19028816,-0.26501977,-0.04139027333,,,,,,,
-0.04825917975,,,0.01163084966,,,-0.3092336,-0.2223464432,-0.6171537638,0.28652015,0.2972467,-0.191614734,,,,,,,
0.1911016055,,,0.3490314015,,,-0.16996753,0.08961531215,-0.05422601104,-0.22554524,-0.27753463,0.05202980595,,,,,,,
0.3096809931,,,0.07917141696,,,0.25725833,0.2396192651,-0.3014509082,0.038564358,-0.013337687,0.2179821916,,,,,,,
-0.09280126026,,,-0.1114468802,,,0.5679855,0.3314476528,-0.1249455735,-0.17535721,-0.12152158,0.2832332652,,,,,,,
-0.4996377463,,,-0.6732801816,,,-0.49849832,-0.1940279723,-0.04658876732,0.29699403,0.24916458,-0.2055758708,,,,,,,
-0.5040523708,,,-0.4754333737,,,-0.3105754,-0.2918446952,-0.03715350479,-0.08730319,-0.07405868,-0.320455415,,,,,,,
0.4417982893,,,0.4651314921,,,-0.5278054,-0.1217718923,-0.09920060635,0.2803309,0.17493547,-0.1260563117,,,,,,,
0.1412450289,,,0.2953322167,,,-0.44682917,-0.1675982948,0.1519220471,0.0018871541,0.02115988,-0.1455666801,,,,,,,
0.5202649954,,,0.3864323834,,,-0.46107286,-0.04777683133,-0.2204802781,0.1362963,0.13448471,-0.04371814689,,,,,,,
-0.4744838355,,,-0.523284475,,,-0.6267359,-0.05698400423,0.4993111193,-0.19642223,-0.2500717,-0.06654154639,,,,,,,
-0.3337083761,,,-0.4497465016,,,0.040896144,0.0793377614,0.4258546531,0.31567308,0.27779448,0.09182409754,,,,,,,
-0.04332317692,,,0.03558985376,,,-1.6044668,0.3089774732,-0.05999225006,-0.3593303,-0.17197867,0.3211012629,,,,,,,
-0.1172714963,,,-0.3553873379,,,0.8157271,-0.01759866986,0.2119840831,0.016891755,-0.03094721,0.007574012338,,,,,,,
0.1007450026,,,0.08802233064,,,0.42523503,-0.1468521606,-0.09129651636,-0.40719423,-0.16979656,-0.17988514,,,,,,,
-0.6828322745,,,-0.6692770437,,,0.4024725,-0.108898529,0.5778111219,-0.10753126,-0.1299895,-0.1047430764,,,,,,,
-0.3576100387,,,-0.3659733899,,,-0.884612,0.2753260137,-0.8151646852,0.017794497,-0.16613391,0.2758253223,,,,,,,
0.1427750521,,,0.1195708051,,,0.3527392,0.253186693,-0.04555907845,-0.10106657,-0.11889565,0.2541955435,,,,,,,
-0.4018073175,,,-0.3311325886,,,-0.718405,-0.2247979801,0.2287423909,-0.18141896,-0.20899352,-0.2368592346,,,,,,,
-0.06175805554,,,-0.1168294536,,,-1.3089882,0.1710268115,-0.3962448537,-0.22547218,-0.072587036,0.1692998121,,,,,,,
0.3389130708,,,0.3092018356,,,0.45905498,0.2723263508,-0.4624943733,-0.19172029,-0.13459131,0.2595402545,,,,,,,
-0.6006097926,,,-0.5974921926,,,-0.27142453,-0.1756294364,-0.663464725,-0.25662068,-0.26714355,-0.1483947631,,,,,,,
-0.5695948042,,,-0.6290592046,,,-0.43397656,-0.06577365349,-0.01170171425,-0.041792177,-0.049127948,-0.05278682237,,,,,,,
0.5948491895,,,0.5297155202,,,-0.6929297,-0.08153416155,-0.9241060615,0.08436561,-0.010860901,-0.08714054291,,,,,,,
0.3217971402,,,0.3624170314,,,-0.42825565,0.04285532082,-0.659933567,0.10542177,0.09449726,0.0550554128,,,,,,,
-0.3613020147,,,-0.3692073232,,,-0.30138585,-0.002279632206,-0.4129766524,0.12642458,0.039762624,-0.01442878581,,,,,,,
-0.5148972934,,,-0.5059623171,,,-0.31425005,-0.112270608,-0.0319616124,-0.08294851,0.028532919,-0.1114618751,,,,,,,
-0.02547849181,,,-0.007015923503,,,0.04048284,-0.2395293146,-0.3196835816,0.42590147,0.2587155,-0.2061538862,,,,,,,
-0.2676647913,,,-0.2726713886,,,-0.60287577,-0.1165840509,-0.1258484572,0.046080854,-0.08429448,-0.1084745702,,,,,,,
0.3339017321,,,0.5413006946,,,0.54087156,0.181408638,0.2666095197,0.1810646,0.23388559,0.175659702,,,,,,,
-0.8176562625,,,-0.7924742336,,,0.5168559,-0.0881415576,-0.202247113,0.15925726,0.30078444,-0.1196122384,,,,,,,
-0.1272236939,,,-0.08789627681,,,-0.059081085,0.05320783312,0.3135139644,0.20601338,0.15214287,0.01321324932,,,,,,,
0.4976606162,,,0.5402340656,,,0.5964023,0.04414976298,-0.2365575582,-0.10824985,0.054428857,0.01765293444,,,,,,,
-0.03447604584,,,-0.04961762051,,,0.25951183,-0.2407694741,-0.3243557811,0.35560632,0.31342402,-0.2452065159,,,,,,,
0.2251435045,,,0.116572347,,,-0.68189883,0.1663757604,0.1557900608,-0.12891412,0.004036115,0.18433533,,,,,,,
0.4622301594,,,0.6446778565,,,0.9361218,-0.0813566953,-0.3861824572,-0.29609442,-0.22828704,-0.07020249678,,,,,,,
0.2933014509,,,0.3128033349,,,0.67462635,-0.1883200363,0.6100999713,-0.0945709,-0.07710841,-0.1668102652,,,,,,,
-0.08656387927,,,0.2593283816,,,-0.018159114,0.1036140627,-0.1427147835,0.20003688,0.1945226,0.08570522513,,,,,,,
-0.1735289772,,,-0.1832642393,,,0.0829069,-0.08568892077,0.2558380663,-0.0022775445,-0.022432977,-0.1327061437,,,,,,,
-0.01485097394,,,0.09665362217,,,0.022824168,-0.02450390056,-0.02096693218,0.0017900284,0.035905432,-0.03807322464,,,,,,,
0.08672864698,,,-0.3231970842,,,-0.10737804,0.1816065025,-0.4154461622,-0.3704133,-0.4205796,0.221416781,,,,,,,
-1.053796027,,,-1.171300736,,,-0.3455805,0.1080608887,0.04273647815,0.23572206,0.17840977,0.1138821564,,,,,,,
-0.04777816142,,,0.1931466202,,,-0.3718922,-0.1916399845,0.05261513591,0.41735804,0.29889947,-0.2052265437,,,,,,,
-0.1683370519,,,-0.3038617695,,,-0.20492207,0.2815973776,-0.110991478,-0.21851295,-0.12413666,0.2979065058,,,,,,,
-0.1067102678,,,-0.1115528282,,,-0.07982909,0.3223622775,0.04425658658,-0.3128575,0.021569768,0.3437375952,,,,,,,
0.01628504956,,,0.1720677542,,,0.6392999,0.1897624802,-0.2283155173,0.15966603,0.38024083,0.2305847787,,,,,,,
-0.168629529,,,-0.1707881967,,,0.26381847,-0.32249104,-0.3673960865,-0.09332005,-0.07434396,-0.3828426008,,,,,,,
0.01841217778,,,-0.05321069253,,,0.4145484,-0.2666860741,0.376876235,-0.39870775,-0.78062594,-0.2617880625,,,,,,,
-0.2687342116,,,-0.2726465347,,,0.17439806,0.276628198,0.03770087287,-0.16091292,-0.25142944,0.2835907619,,,,,,,
-0.3654051082,,,-0.08530044839,,,0.4510686,0.1857318793,0.09448893368,0.12346627,0.018356632,0.182824914,,,,,,,
0.04041261846,,,0.006158940895,,,0.1264368,0.09099969449,0.02944462374,-0.052544523,-0.15673882,0.0703661265,,,,,,,
-0.3561043631,,,-0.4043569458,,,-0.3769418,0.2423205518,-0.3384797275,-0.2484784,-0.039406236,0.2429767352,,,,,,,
0.2401594611,,,0.2448047639,,,-0.08651523,-0.2955895579,0.2983992696,-0.58066607,-0.119656265,-0.3159103012,,,,,,,
-0.261385143,,,-0.2132239208,,,-0.117834345,-0.08654066258,-0.2141647339,-0.10960624,-0.07000087,-0.03181179171,,,,,,,
-0.05351097482,,,0.01808115235,,,0.20106958,-0.02781964788,-0.04966191575,0.20698738,-0.06475001,-0.007646738139,,,,,,,
0.2211697137,,,0.334454571,,,-0.32922214,0.1031964508,0.005900839809,0.5464643,0.16344672,0.1027040347,,,,,,,
0.121241003,,,0.1116133074,,,-0.33360675,-0.09468556623,-0.1435579956,-0.044367913,-0.1918533,-0.07398466378,,,,,,,
-0.165660477,,,-0.1702527316,,,-0.061658654,0.1077768571,0.03848315403,0.13881457,-0.037739053,0.08722837914,,,,,,,
-0.02572739293,,,0.02687157914,,,-0.18981309,-0.1975484138,-0.3661768436,0.14403442,0.1229776,-0.2095747659,,,,,,,
0.1898642693,,,0.1896198826,,,0.41638896,-0.392192017,0.05231821164,-0.17310788,-0.3112823,-0.3292360354,,,,,,,
-0.6436067799,,,-0.6450776688,,,-0.13525243,0.2336695891,0.1144766062,0.31572348,-0.00265197,0.2445627761,,,,,,,
-0.5251393622,,,-0.6386231293,,,-0.11937908,-0.3282515908,-0.5078471899,0.32663038,0.38430145,-0.3345722971,,,,,,,
0.06769907094,,,-0.02122740367,,,0.015143017,0.2365366179,0.3895928264,-0.44090664,-0.18816088,0.1848202548,,,,,,,
0.1838495038,,,0.08219734413,,,-0.5205828,-0.002733899939,-0.3348239958,0.2334334,0.075501196,-0.07301296756,,,,,,,
-0.221701486,,,-0.5073524287,,,-0.107558504,-0.1167846771,0.3715948462,0.2848625,0.1805651,-0.1617008427,,,,,,,
0.3416959415,,,0.3024901052,,,0.12298534,-0.2570064477,0.09379759431,0.14205298,-0.012578873,-0.2722515461,,,,,,,
-0.3715168823,,,-0.4226667293,,,-0.39644718,0.1138048184,-0.2252186239,-0.32390457,-0.1463584,0.1434669489,,,,,,,
-0.1395156444,,,-0.2010009074,,,0.5175601,-0.1955394923,0.3248068392,-0.5707012,-0.421139,-0.1772172281,,,,,,,
0.0940419659,,,0.1167110139,,,0.6194769,-0.01430668963,-0.1063309833,-0.0284416,0.16053578,0.02175546862,,,,,,,
0.1302767146,,,0.09491618871,,,-0.09623007,-0.1208785358,-0.1710734069,-0.083087586,-0.31990188,-0.1137841101,,,,,,,
-0.2865083815,,,-0.2583441175,,,0.17482404,0.09835128775,-0.002985362895,-0.16578072,-0.17440453,0.1161696576,,,,,,,
0.3977374623,,,0.4276257919,,,-0.099666305,0.2256317176,-0.163902849,0.29764232,-0.05258647,0.2341993888,,,,,,,
0.3444902972,,,0.3416236495,,,0.3262607,-0.07628341768,0.1352380812,-0.20297538,-0.056462374,-0.09759731901,,,,,,,
-0.01762397422,,,-0.1489243315,,,0.13671134,-0.04229875381,0.01047372539,-0.103426024,-0.042474177,-0.04650466138,,,,,,,
0.09556564493,,,0.1206578046,,,-0.17325428,-0.2489841587,-0.1410924345,-0.026077513,-0.21909331,-0.2461015466,,,,,,,
-0.3034488456,,,-0.4346014355,,,-0.048138693,-0.1920000849,-0.3600405753,-0.10878601,-0.33200026,-0.1971248854,,,,,,,
0.1814294995,,,0.252989017,,,0.05409639,-0.03114067083,-0.2807186842,-0.2010062,-0.018478714,-0.04469096307,,,,,,,
-0.2211188114,,,-0.3634288526,,,-0.38893026,0.2022736511,0.0130896084,0.5205801,0.3820869,0.1900712746,,,,,,,
-0.1571294664,,,-0.1681939312,,,-0.11398427,0.05581407903,0.2773738205,-0.7368007,-0.3409011,0.08819095363,,,,,,,
-0.1260343823,,,-0.1300015621,,,-0.11321139,-0.2233650324,-0.001281683217,0.36786732,1.3389752,-0.2233628383,,,,,,,
0.110685986,,,0.1024588081,,,-0.26616868,0.1601239068,0.0949325487,0.45723835,0.067067176,0.1546164789,,,,,,,
0.4276094544,,,0.4909526395,,,-0.32553858,-0.1805764924,0.1507887542,-0.20978439,-0.15368292,-0.1917260974,,,,,,,
-0.4394271913,,,-0.4420684601,,,0.062229834,0.2182481442,-0.1474636793,0.1397523,0.22199817,0.2323611306,,,,,,,
0.2292077808,,,0.1755404457,,,-0.2356267,0.09247698247,0.0719813183,-0.11109974,0.190943,0.09157060646,,,,,,,
0.2675681384,,,0.2661952798,,,-0.12457264,0.01805123326,-0.1020824611,0.4388699,0.2779841,0.02984777801,,,,,,,
-0.3002354103,,,-0.3151898666,,,-0.20746891,-0.04519657104,0.01028479915,-0.21142446,-0.24512826,-0.07281583554,,,,,,,
-0.2662727272,,,-0.2600914143,,,-0.11852755,-0.1111370725,0.02807001024,-0.2883684,-0.22917943,-0.1286689475,,,,,,,
0.4381092889,,,0.4326422158,,,-0.07739713,0.02781333639,0.1134052277,0.12870708,0.104894444,0.0173230341,,,,,,,
0.2494321893,,,0.2504008866,,,0.11106533,0.1082845085,0.1633436829,-0.2423338,-0.2469344,0.1002751366,,,,,,,
-0.07013132341,,,-0.07379975451,,,0.30156854,0.2467767159,0.1768270433,0.13259049,-0.014669234,0.2625425316,,,,,,,
-0.5342166368,,,-0.5158241808,,,-0.106165886,0.1533197422,0.2950786352,-0.29619613,0.02544334,0.1748883383,,,,,,,
0.3045684146,,,0.3079910234,,,-0.25754407,-0.1706930662,0.2414571196,0.54439294,0.26830694,-0.202973918,,,,,,,
-0.6577026914,,,-0.6524037964,,,0.092118435,0.117581835,0.1489723623,-0.124607615,-0.04647349,0.1145322349,,,,,,,
0.4227069439,,,0.574709929,,,-0.10091281,0.3376978891,0.2518709004,-0.23318891,-0.31711942,0.347999608,,,,,,,
-0.46649062,,,-0.4756072514,,,0.14347431,0.08428486606,0.2175187916,-0.12542623,-0.14640963,0.09985177641,,,,,,,
-0.3497401299,,,-0.3401643285,,,0.0608872,0.2823110892,-0.1620443463,0.24919266,0.35523078,0.3134616652,,,,,,,
0.421937187,,,0.3762091942,,,0.12833306,0.09731168823,0.1166040376,-0.36799017,0.18363348,0.1194186253,,,,,,,
0.2782050311,,,0.2539931981,,,-0.24591465,0.2350422769,-0.2479105294,-0.29491526,-0.07786803,0.2489308575,,,,,,,
0.311303768,,,0.2210292519,,,-0.14176548,0.07461920379,-0.05894231796,-0.0067667114,0.015186062,0.05753889186,,,,,,,
0.01755276098,,,0.1401790066,,,-0.2733566,0.04219418925,-0.1376072764,0.4396248,0.25248042,0.03104067483,,,,,,,
0.13581378,,,0.154827011,,,-0.27581576,0.2903197878,-0.2634280026,0.16686228,-0.017152674,0.2756889836,,,,,,,
0.1296320257,,,0.1427490382,,,0.06614154,0.1715795657,-0.3682602942,-0.15592751,-0.23640767,0.1626855909,,,,,,,
0.08365105295,,,0.1142469908,,,0.057708554,0.05821566143,0.2178389728,-0.13023219,-0.080560245,0.03039254202,,,,,,,
0.3125265785,,,0.3305025667,,,0.041302156,-0.1283173067,0.2447232604,-0.07114634,-0.16526654,-0.1401511505,,,,,,,
0.04654178774,,,0.02579000127,,,0.49575427,0.03039976913,-0.6487914324,-0.18788888,-0.18434219,0.05859781477,,,,,,,
0.2832842825,,,0.1638260309,,,0.41469765,-0.2693920186,0.1114252433,-0.3683125,-0.30416968,-0.2631805086,,,,,,,
0.03805149429,,,0.06850417912,,,0.09760983,0.09676144945,-0.02583998255,-0.13620462,-0.10876189,0.09072674549,,,,,,,
-0.1777309665,,,-0.266526011,,,-0.22974655,-0.2652133699,-0.4461227357,-0.18444897,-0.33711103,-0.2579624958,,,,,,,
-0.2241690392,,,-0.1960369441,,,0.7400578,-0.02308620234,0.0547801964,0.00975202,0.035329446,-0.007578777601,,,,,,,
-0.03514784691,,,-0.1277741765,,,-0.38560203,-0.1948061036,-0.3165738285,-0.10061811,-0.18752365,-0.1745619954,,,,,,,
0.1957603401,,,0.1846430236,,,-0.21076234,-0.2309626806,0.2285024226,-0.11709047,0.1537796,-0.2698094647,,,,,,,
-0.1275378213,,,-0.1293663761,,,-0.3855778,0.02895655127,-0.5722540021,-0.01801473,0.2352643,0.02895114429,,,,,,,
0.07209079276,,,0.0636867192,,,0.49686182,0.02517251381,0.2301066965,0.13404514,-0.0913392,0.0300241891,,,,,,,
-0.06605395876,,,-0.01381499298,,,-0.3875737,0.2890931621,0.327093184,0.028153526,0.12648472,0.297141796,,,,,,,
-0.3236569734,,,-0.3243158477,,,0.26561344,-0.05510225597,-0.1372930855,0.16178921,0.2241126,-0.07127627791,,,,,,,
-0.330682678,,,-0.3824431343,,,0.257848,-0.03534189287,-0.02825750597,0.11562051,0.17481971,-0.03528190519,,,,,,,
0.0838954885,,,0.08519588978,,,-0.23909502,-0.1728580674,0.2248595655,0.07488824,-0.048191667,-0.1867659496,,,,,,,
0.03779944904,,,0.03079355804,,,0.20903955,0.2045133586,0.4103277028,-0.31399292,-0.32087052,0.2405794673,,,,,,,
-0.3597799738,,,-0.357055618,,,0.044830013,-0.1457918115,-0.02803741209,-0.4772875,-0.31554356,-0.128998657,,,,,,,
0.2723341982,,,0.2841914657,,,0.5601006,0.05159640969,0.3720388114,-0.37878412,-0.32487762,0.05843806904,,,,,,,
0.2271917971,,,0.2308781554,,,0.19131759,-0.148696174,0.442163378,0.132336,0.13849957,-0.137039425,,,,,,,
-0.2853540411,,,-0.2889795124,,,0.3526532,-0.01660234945,-0.05377459154,0.014876577,0.015278564,-0.03445721048,,,,,,,
0.1453305245,,,0.1597540771,,,0.2467756,0.2161022419,-0.4762073457,-0.39178458,-0.26365823,0.1964565371,,,,,,,
0.3548288642,,,0.3606693827,,,-0.19963935,-0.2968666818,0.04680905119,0.49737698,0.38900045,-0.2531857949,,,,,,,
-0.09341706012,,,-0.08645288743,,,0.26491365,0.2686268559,0.2810583115,-0.2870766,-0.30552945,0.2728546747,,,,,,,
-0.05495531741,,,0.0397675697,,,-0.33602104,-0.1237629909,-0.6809145808,-0.15256555,-0.10029061,-0.1325271763,,,,,,,
-0.5143130041,,,-0.5357404145,,,-0.4159025,0.06356525254,0.5628044009,-0.28493363,-0.28343904,0.0350500547,,,,,,,
-0.2526522244,,,-0.2354183446,,,-0.0031781283,-0.2195847048,-0.4454566538,-0.29283762,-0.2974598,-0.2645048605,,,,,,,
0.1838098352,,,0.1524082375,,,-0.06649362,-0.1217887416,0.5584725142,-0.3272086,-0.02962006,-0.151476838,,,,,,,
-0.1578200383,,,-0.1785149047,,,0.043045446,0.1059379009,0.7392027974,-0.24481243,-0.22035882,0.08760293453,,,,,,,
0.231118502,,,0.1560285737,,,0.53110003,-0.2415782719,-0.052259624,0.1857113,0.2538585,-0.2205128146,,,,,,,
0.2239603782,,,0.2870492902,,,-0.6721999,0.294029827,0.2234191298,0.05793535,0.06501282,0.3074927714,,,,,,,
0.138642796,,,0.1594064148,,,-0.12507747,0.2364023321,-0.4138777554,0.1089485,0.0039031755,0.2584719766,,,,,,,
-0.4543500363,,,-1.0112935,,,-0.17561492,0.1109340423,-0.3484617174,-0.14024782,-0.18949847,0.08822482332,,,,,,,
0.2120243971,,,0.2460895776,,,0.086899705,-0.1507801636,-0.201282233,-0.24943532,-0.29301202,-0.2092493937,,,,,,,
-0.1783197504,,,-0.3154033113,,,-0.03913105,0.1655308621,-0.04296633229,-0.062217835,-0.15039715,0.1480290649,,,,,,,
0.1938336023,,,0.84080694,,,0.27955383,-0.2317646557,-0.1557737887,0.10261538,0.09197755,-0.1816889897,,,,,,,
1.046471447,,,1.161730543,,,0.4062745,-0.09217404595,0.1633679867,0.1756001,0.10731039,-0.08771921661,,,,,,,
-0.2872198384,,,-0.6365719966,,,0.5109417,0.03422943165,-0.2767296433,0.32337552,0.2552616,0.01823891784,,,,,,,
-0.07498747695,,,0.1044867143,,,0.2273311,-0.204018071,0.1205538958,-0.01653824,-0.063457884,-0.1840659585,,,,,,,
-0.1887940059,,,-0.2209784769,,,0.6010397,-0.03925685356,0.1938491613,-0.34840184,-0.18950993,-0.01211660951,,,,,,,
-0.6278274702,,,-0.9405023878,,,-0.5355836,-0.02689726971,-0.2407246679,0.1793574,0.32388738,0.02401431614,,,,,,,
0.2429060669,,,0.2425943108,,,-0.40189487,-0.2085124564,0.2735824883,-0.26882136,-0.17149985,-0.2881781535,,,,,,,
0.4326184356,,,0.5249113122,,,-0.5504206,0.2893392277,-0.1322071254,-0.23478165,-0.045865837,0.2950573458,,,,,,,
0.3055406376,,,0.3071859438,,,0.32906857,0.2768580645,0.01832693629,-0.0055880095,-0.16025385,0.2878173412,,,,,,,
0.2196216333,,,-0.1590811165,,,-0.26598242,0.4047600653,0.03957073018,-0.12128262,-0.15537643,0.3981971028,,,,,,,
0.1097026782,,,0.1514947165,,,0.33131987,-0.3047496197,0.003750136122,0.2918307,0.32729447,-0.328943191,,,,,,,
0.5707318611,,,0.6158562132,,,0.10751663,0.2555696678,-0.03641227633,-0.23873834,-0.09008698,0.2601432195,,,,,,,
-0.3199027618,,,-0.3249280294,,,-0.31440082,0.1922850088,0.09623335302,-0.2833602,-0.14566089,0.1683474486,,,,,,,
-0.05817136355,,,-0.1224419582,,,0.0768052,0.1993743304,-0.03240897506,0.23640579,0.22159292,0.2727353371,,,,,,,
0.6896751421,,,0.5850040176,,,0.031606074,0.2224498497,0.1771899164,-0.0029542488,-0.06653494,0.2477015505,,,,,,,
-0.2462744289,,,-0.4207934969,,,0.44186237,-0.09014490547,0.07635074854,0.025214115,-0.14979002,-0.08963681393,,,,,,,
-0.2467968022,,,-0.236296852,,,0.49817073,0.1080614892,0.3220964968,0.144361,0.065554924,0.1340150126,,,,,,,
0.1928474952,,,0.1962509193,,,0.023384953,-0.1357639719,0.3697190583,0.14231859,0.034415625,-0.159368825,,,,,,,
0.1754368058,,,0.09501321092,,,0.30671933,-0.1170407557,-0.1520030051,-0.25851998,-0.19891123,-0.1323601341,,,,,,,
0.07823204257,,,0.07974106085,,,-0.4819736,-0.2203130668,0.1374294311,0.021885596,-0.10213171,-0.1424153908,,,,,,,
0.5082512045,,,0.5099823668,,,0.3837708,0.1131291003,0.2797395885,0.046052083,-0.06356494,0.1279671275,,,,,,,
0.5232174622,,,0.7216059489,,,-0.19763058,0.1409560792,-0.2334826887,-0.008227793,-0.02060521,0.1340986248,,,,,,,
-0.1992360803,,,-0.07815133842,,,-0.31942725,0.256774988,0.2708686888,-0.3375973,-0.22858007,0.195295326,,,,,,,
0.1802443983,,,0.3348360334,,,0.3827958,-0.2460154737,-0.04122854769,0.1902702,0.15455267,-0.3323710121,,,,,,,
0.3077461979,,,0.7292910909,,,-0.08096329,0.06314232145,0.301043421,0.12601438,0.25010782,0.006632223061,,,,,,,
-0.4084725523,,,-0.3483621538,,,0.047796432,0.1150365523,0.5626244545,0.00042410736,-0.03723866,0.09759029811,,,,,,,
0.7761692739,,,0.8011517365,,,0.488131,-0.03896136915,-0.1758301407,0.18884607,0.3074429,-0.003492420389,,,,,,,
0.5096227861,,,0.664129461,,,-0.40800038,0.002368209967,-0.1170865297,0.1317574,0.22820705,0.02358899752,,,,,,,
-0.1712980883,,,-0.1966721194,,,-0.4473414,-0.06477487479,0.1573129743,-0.043315,-0.030114321,-0.02136568408,,,,,,,
-0.04535643274,,,-0.0415156777,,,0.18273956,0.1573174601,0.1707656533,-0.24548778,-0.21435829,0.138110671,,,,,,,
0.1443350435,,,0.1170503919,,,-0.37929213,-0.07451120218,-0.2965028882,-0.0078680925,0.03851264,-0.1286184036,,,,,,,
0.20908363,,,0.1670386048,,,-0.061824437,-0.0469487176,-0.1323368996,-0.079354346,0.05243225,-0.06800852292,,,,,,,
-0.2439248051,,,-0.205453803,,,-0.34616584,-0.01910315837,0.4124004245,-0.40483764,-0.4575964,0.03228897876,,,,,,,
-0.04415922328,,,0.08841470191,,,-0.41601738,-0.3166495456,0.2750093937,0.3944562,0.39163145,-0.3106891133,,,,,,,
0.3530363734,,,0.3094959592,,,-0.30371234,0.2157569062,-0.1385838836,0.506123,0.38263586,0.2055931771,,,,,,,
0.1643362924,,,0.2971590068,,,0.06707853,0.04888278273,-0.251083672,-0.32971394,-0.08580538,0.06393990664,,,,,,,
0.1528461842,,,0.07767633136,,,-0.7348011,-0.06691828483,-0.3236613274,-0.24624598,0.11246701,-0.0388447766,,,,,,,
0.01172485948,,,0.1237126598,,,0.24414046,-0.09402110279,0.1358941644,-0.01283604,0.19023237,-0.05138169247,,,,,,,
-0.156490283,,,-0.146074663,,,0.16843338,-0.3155811574,-0.1114370897,0.08915438,0.0573295,-0.3923653636,,,,,,,
-0.05472110393,,,-0.04360891948,,,0.27163556,0.1348535076,0.1732182056,-0.5646624,-1.0555526,0.1375225709,,,,,,,
0.1297266254,,,0.1372017983,,,-0.26964656,-0.05134758593,0.3700760901,-0.08506298,-0.19790672,-0.03961475449,,,,,,,
-0.4538096008,,,-0.5421120418,,,0.25228074,0.353061113,-0.6220850945,-0.13366425,-0.22805038,0.3575264664,,,,,,,
0.1274663147,,,0.137066574,,,-0.10153376,0.2019788823,0.1579036713,0.53272605,0.30357158,0.1752195671,,,,,,,
0.1066737016,,,0.1605289289,,,-0.38467115,0.2718287129,-0.1209600419,0.016431786,0.19071285,0.2755854498,,,,,,,
-0.2701076604,,,-0.2699423028,,,-0.023940071,-0.2046384954,-0.00439380575,-0.8226207,-0.270479,-0.2281012019,,,,,,,
0.5063415814,,,0.5179563673,,,-0.057091545,0.1375393892,0.1848931462,-0.16862057,-0.08867698,0.2104941563,,,,,,,
0.3189971662,,,0.3003138438,,,0.1618583,0.4238423164,0.1266222894,0.58294827,0.12763365,0.4515729704,,,,,,,
0.04235758191,,,0.03297843541,,,-0.2138927,0.1393973219,0.04801419377,0.4570373,-0.010288117,0.1484037462,,,,,,,
0.04339599928,,,0.04693044124,,,-0.39188436,0.09560668636,-0.1369016618,0.17570491,-0.03060597,0.1193533473,,,,,,,
0.05382745855,,,0.05771895592,,,0.06780627,-0.2073761998,0.06519358605,0.053658593,-0.122684844,-0.2348132627,,,,,,,
0.1846388564,,,0.161356393,,,-0.21636015,0.1019868687,0.4600256979,0.16513114,0.0628993,0.07357473185,,,,,,,
-0.4092323574,,,-0.4103241236,,,0.31877252,0.1022354735,-0.2309569269,0.06536984,-0.060513414,0.1816789778,,,,,,,
0.2824594731,,,0.2808820165,,,-0.26954067,-0.05665235616,-0.2389091253,0.71620053,0.35269222,-0.04626723477,,,,,,,
-0.1763101231,,,-0.3122651708,,,0.3527993,-0.2227845095,0.5251822472,0.30313873,0.4332476,-0.2340688559,,,,,,,
0.5311177579,,,0.5476114661,,,-0.061964452,-0.08865863245,-0.5606094003,-0.19092068,0.08335422,-0.1439479148,,,,,,,
0.2331882248,,,0.2365300926,,,-0.213146,0.1908998537,0.1853458732,0.33911192,0.10443951,0.1067155524,,,,,,,
0.06835184313,,,0.138267659,,,0.26605844,-0.06515537942,-0.2383470535,0.15193756,-0.14248404,-0.1203397131,,,,,,,
-0.2502036318,,,-0.2245054945,,,0.2544257,-0.1320110241,-0.6630832553,0.6349418,0.4162093,-0.1590937908,,,,,,,
-0.171153778,,,-0.07915392013,,,-0.53193414,-0.2850584441,-0.07128415257,-0.6527225,-0.48981076,-0.2488349967,,,,,,,
-0.198648018,,,-0.3098660128,,,0.28069782,-0.2214562775,-0.3422617018,-0.46400845,-0.27265856,-0.199289861,,,,,,,
-0.04056155024,,,-0.05943208595,,,0.38755503,-0.08416040389,-0.1278404295,0.31736538,0.6168527,-0.04300272657,,,,,,,
-0.03903579418,,,0.3573659826,,,-0.20955949,-0.004083639291,0.3714622557,0.011927856,-0.11363646,0.004174711075,,,,,,,
-0.03350699402,,,-0.04142046349,,,-0.4969854,0.1538354291,-0.2510535717,0.1360812,0.13116561,0.1861968657,,,,,,,
-0.0531326946,,,0.02821050658,,,-0.41823694,0.02128950813,-0.4577248096,0.23903018,0.09929146,0.03494214731,,,,,,,
-0.4033825198,,,-0.8482777582,,,-0.6774212,-0.05103444521,0.1781203896,0.14224418,0.15912765,-0.08316298583,,,,,,,
-0.9047320808,,,-1.009693842,,,-0.23387371,-0.2257320641,-0.07398214936,-0.08185695,-0.05047776,-0.2348293269,,,,,,,
0.3009888209,,,0.5386138126,,,-0.38284665,-0.2301826528,-0.03385091573,0.27015382,0.15538639,-0.2218968281,,,,,,,
0.04466872963,,,-0.04164479595,,,-0.05263584,-0.01826126111,-0.1500539631,-0.14914604,-0.22784194,-0.02586899002,,,,,,,
-0.3344881946,,,-0.3470181641,,,-0.8797793,0.1659246095,-0.1533089727,-0.30831856,-0.17053305,0.1494237554,,,,,,,
0.076781761,,,0.3084559191,,,0.46778268,0.06345291785,0.4139627814,0.008890565,0.07871723,0.03935493522,,,,,,,
0.004306604836,,,0.00923081263,,,0.37517208,0.3123265986,-0.03344402835,-0.48201025,-0.2658822,0.3514440826,,,,,,,
0.6195845019,,,0.5623311399,,,0.6333582,-0.2449072098,-0.378746599,0.15893823,0.5423256,-0.2443102214,,,,,,,
0.1986951749,,,0.1905427022,,,-0.54915655,-0.1220349131,0.5083277225,0.39984918,0.15540887,-0.1250757406,,,,,,,
-0.09808561034,,,0.1459174788,,,0.48273575,-0.3068650349,-0.3311384022,0.15867437,0.14090207,-0.3144570466,,,,,,,
0.4364983253,,,0.408066496,,,-0.4880292,-0.180427341,0.2948075831,-0.2953912,-0.21673578,-0.1622715889,,,,,,,
-0.5321149304,,,-0.5716576282,,,-0.56255144,0.1087845681,-0.1244825795,0.009996312,0.22996758,0.1117104954,,,,,,,
0.06569747746,,,0.07116921525,,,0.36821854,-0.06904815623,0.04714007303,0.026522433,0.12019469,-0.05384442875,,,,,,,
0.2104570576,,,0.242501554,,,-0.44465747,0.1452859038,0.3805577755,-0.2844316,-0.30389294,0.1080526463,,,,,,,
0.2526119286,,,0.3303486996,,,-0.46529496,-0.1181668243,0.2940374315,0.059735827,0.07232969,-0.1333902513,,,,,,,
-0.1088637805,,,0.01969963902,,,-0.36002403,-0.01742178817,0.01883761212,0.23673762,0.057010073,-0.02347239339,,,,,,,
-0.01263947145,,,-0.02417862541,,,-0.5023557,-0.2462501354,0.2371131331,-0.023182409,-0.10279779,-0.2599203863,,,,,,,
-0.003868131396,,,-0.009819012244,,,-0.7756592,0.1890570197,0.05225260556,0.22990502,0.0882784,0.2091798569,,,,,,,
0.101331248,,,0.1558828189,,,-0.07825036,0.09375103264,0.6234990954,-0.06141203,0.10809119,0.1152441446,,,,,,,
0.08778211132,,,0.08553950089,,,0.20135428,-0.07522901223,0.1361367106,0.2995892,0.049613345,-0.1266342028,,,,,,,
-0.09951151549,,,-0.1015102838,,,-0.34418973,-0.2382608758,-0.2610766292,-0.12001023,-0.20399801,-0.2421364023,,,,,,,
-0.5068584202,,,-0.6733691411,,,-0.042053614,0.3792710156,0.6231608391,0.2122863,0.19936952,0.386860564,,,,,,,
0.3917378446,,,0.2723379304,,,0.505962,-0.3157380903,-0.555860877,-0.3916653,-0.31945813,-0.2785811841,,,,,,,
0.230490487,,,0.1494831157,,,-0.56767964,0.03923208949,0.3258673251,0.07493649,0.07094435,0.09140724761,,,,,,,
-0.5107546705,,,-0.7798603273,,,0.56619817,-0.03390343324,-0.3449354172,-0.11910358,0.120351516,-0.000966641845,,,,,,,
0.2580642525,,,0.2171027358,,,0.21420495,-0.3260219567,-0.7292244434,0.14626114,0.2091538,-0.3026414839,,,,,,,
-0.3802320577,,,-0.3909873289,,,-0.7274417,0.1324154128,0.1597423702,-0.07941372,0.02305586,0.1083333972,,,,,,,
0.04580369912,,,-0.09200431365,,,0.42896077,-0.02613296904,-0.2662719488,0.089043766,0.044262845,-0.04119328368,,,,,,,
0.04415028377,,,0.06045727318,,,0.67339873,-0.01439777826,-0.3260535598,0.1550975,0.1479638,-0.04072478425,,,,,,,
-0.2566558094,,,0.04009499483,,,0.011751159,-0.1194400786,0.06636049598,-0.03475905,0.051683027,-0.139221582,,,,,,,
-0.2816003034,,,-0.3016968139,,,0.0328941,-0.1247027808,0.05194938928,-0.20460571,-0.077572346,-0.1933930725,,,,,,,
0.8117070871,,,0.9441037416,,,0.3811236,0.03270071319,-0.173560068,0.12368825,0.30625695,0.00828237789,,,,,,,
-0.0807602829,,,-0.4756071955,,,0.74503124,-0.1568236426,-0.1385850459,-0.002491891,-0.085085884,-0.09606436232,,,,,,,
-0.4134904439,,,-0.5551232027,,,0.27746102,0.1511418863,-0.3455969691,0.08305226,0.15823531,0.1607950845,,,,,,,
0.04685324144,,,0.2952256554,,,0.5693681,0.2838076225,0.1102639213,0.22998193,0.25882697,0.270664031,,,,,,,
-0.5024408896,,,-0.7432302718,,,-0.29265654,0.1474231165,0.2772940695,-0.3404318,-0.15927057,0.1667507095,,,,,,,
-0.02036844041,,,0.06302345849,,,0.60106593,0.1849537123,-0.1098637655,-0.028813748,0.14254855,0.2160229745,,,,,,,
0.2288544437,,,0.2950266659,,,-0.85408753,-0.2118531063,-0.2838733792,-0.29756713,-0.27912715,-0.159079214,,,,,,,
-0.3305641411,,,-0.337760455,,,-0.65059257,-0.07793709325,-0.00135669054,-0.043573678,0.019209413,-0.159837664,,,,,,,
-0.5934951589,,,-0.6709186188,,,-0.6826916,-0.03935475156,0.2381472737,-0.36523712,-1.1349238,-0.03716762146,,,,,,,
-0.5490750214,,,-0.5496104558,,,-0.10837261,0.09071915305,-0.4042528272,0.015338439,-0.0627247,0.09847595453,,,,,,,
0.2830416967,,,0.5999976439,,,-0.5549243,0.4032052052,0.08726464212,0.22621863,0.1873965,0.4115506993,,,,,,,
-0.7721787745,,,-0.8066953251,,,-0.17695084,0.1254173983,-0.1782418638,0.1442352,-0.0172401,0.09431537272,,,,,,,
-0.9098126229,,,-0.9628199401,,,0.42116076,0.01322769875,-0.004713942297,-0.29583764,-0.29124832,0.01156548796,,,,,,,
0.4474380652,,,0.4509347921,,,-0.46246225,-0.1498665303,-0.3578138947,-0.426909,-0.121484876,-0.1784855544,,,,,,,
-0.347173241,,,-0.313342458,,,0.114606395,0.1917119019,-0.3174284101,0.15970515,0.25124133,0.270945842,,,,,,,
-0.4156129643,,,-0.3395715647,,,0.38207453,0.3322902109,-0.1549487263,0.3919405,0.15843382,0.3606085958,,,,,,,
0.7341875602,,,0.8368233807,,,0.111229084,0.2690571172,-0.5383611321,0.39919814,0.19634293,0.2708423002,,,,,,,
0.6996130361,,,0.6918484071,,,0.8244482,-0.2512835892,-0.4695366621,-0.0841904,-0.17224294,-0.2229803464,,,,,,,
-0.2632410551,,,-0.2659171147,,,0.49459705,-0.3857649931,-0.3268578649,0.34638464,0.31771672,-0.4197444348,,,,,,,
-0.6250282428,,,-0.5609735564,,,0.25284234,-0.06492491844,-0.02871822566,0.025803301,-0.041248742,-0.09024085973,,,,,,,
0.2051603634,,,0.2055191703,,,-0.25639826,-0.1451994838,0.05700651929,-0.29681578,-0.31237066,-0.0503437742,,,,,,,
-1.129480706,,,-1.130103835,,,0.44024697,-0.03392081569,0.1111722291,0.124739505,-0.16107167,-0.02279502049,,,,,,,
-0.09848286729,,,-0.1066172699,,,0.07690057,-0.1148595607,0.3087489605,0.2131743,0.37696856,-0.127083947,,,,,,,
-0.292422505,,,-0.3472406705,,,-0.44546464,0.2808742941,0.1742396206,-0.4303371,-0.2588694,0.2019566566,,,,,,,
-0.03833740079,,,-0.1602620097,,,0.5076393,0.1155163777,-0.2765571475,0.045647908,-0.16719554,0.01035225866,,,,,,,
0.3141785059,,,-0.02975651328,,,-0.0330038,0.063786902,0.2720883787,0.038044676,-0.2260506,-0.001972635275,,,,,,,
0.2340376413,,,0.1780749462,,,-0.17838274,0.3170603624,-0.1281620711,0.39296225,0.22725107,0.2822616859,,,,,,,
-0.1458797947,,,-0.2389308923,,,0.38553804,0.09071941901,0.1755810827,-0.45328516,-0.37982634,0.1336560729,,,,,,,
-0.01032619508,,,0.03542213688,,,-0.7059199,-0.06079422907,0.2835739553,-0.30743667,-0.18951708,-0.03501548358,,,,,,,
0.02685576941,,,0.04772589526,,,-0.38091293,0.2003096871,0.3883973956,0.35635117,0.57062036,0.2526230847,,,,,,,
-0.04490317212,,,0.131886698,,,-0.15017943,0.265383074,-0.09079574049,-0.23210794,-0.15801889,0.2622495103,,,,,,,
0.36479798,,,0.3499243248,,,-0.03514435,0.1999462694,-0.2360756397,0.3194252,0.14781433,0.1796261605,,,,,,,
-0.8903322878,,,-0.9171781488,,,0.10031847,-0.1904299733,0.2235665619,0.20153865,0.24449037,-0.1922179641,,,,,,,
-0.3262829675,,,-0.4515235918,,,-0.70610553,-0.07499247003,0.4109931886,-0.21846884,-0.282775,-0.05972181358,,,,,,,
-0.4736578581,,,-0.329867565,,,-0.10111699,-0.260956189,0.2080430239,0.47658285,0.3382837,-0.2495419439,,,,,,,
0.1998009028,,,0.2284050212,,,0.11384278,-0.09993711123,-0.01678201929,0.40883332,0.26549983,-0.1077052901,,,,,,,
0.7010783298,,,0.8809104891,,,-0.019040413,-0.1949679899,0.3530578017,-0.38682884,-0.23383328,-0.1883283838,,,,,,,
-0.06796941313,,,-0.1943410353,,,0.19400342,-0.06663685434,-0.1000251547,-0.33446413,-0.23726644,-0.060458765,,,,,,,
0.5395675668,,,0.7975695746,,,0.367219,-0.02700690928,-0.1497499496,-0.47365868,-0.26847607,-0.01349488837,,,,,,,
0.207963694,,,0.2204586669,,,0.24169378,-0.1557462346,-0.0009666960686,0.43690753,0.09176892,-0.1610909843,,,,,,,
0.8612535395,,,0.8549093452,,,0.35950667,-0.2911885829,0.3104664087,-0.118370615,-0.18725938,-0.2908100444,,,,,,,
0.2993266229,,,0.3024634065,,,-0.07747904,-0.2579762044,-0.1828750968,-0.11276991,0.17521247,-0.2677538776,,,,,,,
-0.3239899957,,,-0.3374283828,,,0.27686507,0.2981677134,-0.1661353558,0.105167076,-0.1034447,0.3087848362,,,,,,,
0.6576633816,,,0.6091381611,,,-0.017814938,0.2549950891,0.2009803355,-0.056656104,-0.07967463,0.2449365584,,,,,,,
-0.08142870397,,,-0.02600844391,,,0.159168,0.2782593136,-0.1776381284,-0.12243016,-0.044517636,0.2671793826,,,,,,,
-0.1037144035,,,-0.09229100543,,,0.24796405,0.1504453196,-0.05734057352,-0.60375464,-0.25181985,0.1409464155,,,,,,,
0.5379082262,,,0.5335012757,,,-0.10437828,-0.2935616099,-0.1035419479,0.07083061,0.046094432,-0.2915427743,,,,,,,
0.3954484745,,,0.4480773398,,,0.1498324,-0.1512400991,0.1031901166,0.24264002,0.03885297,-0.147085522,,,,,,,
-0.6573366681,,,-0.6135639886,,,-0.13959344,-0.09466937776,-0.09806787223,0.56841373,0.29399356,-0.1048257759,,,,,,,
-0.1980183302,,,-0.2335336089,,,-0.123683155,0.07712117864,-0.2438367307,0.13870196,0.06116585,0.08404827013,,,,,,,
0.1302963423,,,0.1371560746,,,0.08101285,0.01910650786,-0.3232495189,0.13889399,-0.0076413443,0.006497915265,,,,,,,
0.8158104502,,,0.8150178622,,,-0.2777631,0.01798366062,0.3928796351,0.19103462,0.11740808,0.02179140627,,,,,,,
-0.3499363662,,,-0.3747887626,,,-0.11194776,-0.02956301215,-0.1866232008,-0.08568727,-0.1101654,-0.005916021267,,,,,,,
0.5228303009,,,0.5143137564,,,0.015033293,0.07108252328,0.2257803828,0.10000869,-0.008697179,0.07321216289,,,,,,,
-0.5665898176,,,-0.8148116702,,,0.15906636,-0.00181238254,0.06995303929,0.38768014,0.23774984,-0.007501811456,,,,,,,
0.8261729417,,,0.7909095699,,,0.41870874,0.1987900064,-0.2295364887,-0.3096129,-0.22993256,0.1698651009,,,,,,,
0.6059134261,,,0.5819073737,,,-0.3442764,-0.03364561378,0.1245669052,-0.14802285,-0.1475257,-0.06154790024,,,,,,,
-0.1998084694,,,-0.2005169232,,,-0.067452736,-0.1916109867,0.1449572593,0.13258101,-0.20293498,-0.2077499855,,,,,,,
0.001295881992,,,0.03548713192,,,0.071890034,-0.03518779688,-0.3287241459,0.32455093,0.2418051,-0.0468668815,,,,,,,
-0.3903275163,,,-0.2605765835,,,-0.27808392,-0.1150748915,-0.06056196615,-0.37200522,-0.33302894,-0.1017914478,,,,,,,
-0.2763498412,,,-0.4967252839,,,0.12237306,0.3044427649,-0.2595939934,-0.21370962,-0.11623116,0.3138738268,,,,,,,
0.0750043398,,,0.05576790586,,,0.20090652,-0.12428953,0.3856923878,-0.25852513,-0.123087876,-0.1067298213,,,,,,,
0.399655602,,,0.179605473,,,0.21979812,-0.04713738684,-0.09310918301,-0.5043428,-0.33701733,-0.05911836054,,,,,,,
0.2372543748,,,0.2417574706,,,-0.43245023,0.2796554581,-0.00349731301,0.43076283,0.377004,0.2253314662,,,,,,,
-0.01280160156,,,-0.1199028618,,,0.050573986,0.1582249992,0.1491299719,-0.5084656,-0.19038841,0.1345835869,,,,,,,
0.09507285095,,,0.388741352,,,-0.12802514,-0.005382544269,-0.2898487747,-0.09473929,-0.19944648,0.04725431443,,,,,,,
0.4433393643,,,0.5767022505,,,-0.175562,-0.2598774554,-0.2203534544,0.5782333,0.45997941,-0.2483047254,,,,,,,
0.2495362742,,,0.06307337093,,,-0.30868563,-0.1352011306,0.01503625792,0.26023605,0.20326668,-0.1430046229,,,,,,,
0.2716006774,,,0.4602574215,,,0.18474253,0.2499525507,0.2478159219,-0.10795537,0.27037197,0.261161333,,,,,,,
0.011120001,,,-0.0463764675,,,-0.6234371,-0.1495499344,0.2888965011,-0.45612508,-0.30326736,-0.1234214763,,,,,,,
0.02845533454,,,-0.01105494356,,,0.59468436,-0.4026035574,0.3228906989,-0.64010906,-0.27740824,-0.365190577,,,,,,,
0.1491874884,,,0.1561867107,,,0.41064578,-0.3286868838,-0.2320879698,0.68464667,0.2283139,-0.3906267882,,,,,,,
0.1979756104,,,0.2587190031,,,0.20640129,-0.1542244256,-0.1217551082,-0.5804223,-1.3075615,-0.1560965708,,,,,,,
0.1066577258,,,0.1095067002,,,-0.34006324,-0.1395203207,0.0452663973,-0.27883068,0.012470706,-0.1348133934,,,,,,,
-0.2558869209,,,-0.5071745404,,,0.2275828,0.4162417182,-0.1668714583,0.07774945,-0.078935824,0.4325598181,,,,,,,
0.3501502272,,,0.3788731535,,,0.1042293,-0.2165267415,-0.2054457217,0.4173174,0.20053047,-0.2447292533,,,,,,,
0.7290041046,,,0.7813304558,,,-0.28619376,0.1890128103,-0.2313050926,0.044198792,0.009922389,0.1852144078,,,,,,,
-0.06297514571,,,-0.06641251081,,,0.058735967,-0.08569645113,-0.1652826965,-1.0125846,-0.39153653,-0.1083060325,,,,,,,
0.0461194707,,,0.02155760193,,,0.14232185,-0.01515103738,-0.1748416573,-0.24645287,-0.172736,0.0486445239,,,,,,,
0.1879325078,,,0.1281029739,,,-0.19691338,0.3030322635,-0.07765816152,1.1170806,0.6444213,0.326486065,,,,,,,
-0.1927287033,,,-0.2739419782,,,-0.18713705,-0.1265931314,-0.1762583703,0.6925418,0.24297176,-0.1185321807,,,,,,,
-0.6144181146,,,-0.60668385,,,-0.3394155,-0.1327857211,-0.2346243709,0.2515069,0.04629665,-0.1108386927,,,,,,,
-0.08189895336,,,-0.07823368534,,,-0.18094979,-0.1967670953,0.1547171175,0.1858514,0.07820796,-0.228195591,,,,,,,
0.5236514958,,,0.4741714453,,,-0.022718677,-0.2058953834,-0.09928928316,0.2760303,-0.06628883,-0.2381173967,,,,,,,
-0.2476559532,,,-0.2480599171,,,0.21318595,-0.09960066273,-0.2830904722,-0.18868342,-0.12639001,-0.0173607779,,,,,,,
0.4335800697,,,0.434041696,,,-0.22705264,0.179503721,0.2470659167,0.45212328,0.16143405,0.1844954147,,,,,,,
-0.1563474574,,,-0.1648604253,,,0.01858749,-0.3915954207,-0.126283884,0.3201221,0.38619414,-0.404504653,,,,,,,
0.3084011842,,,0.3614974975,,,0.27298036,0.112691893,-0.03510823101,-0.1925499,0.02442783,0.05052129111,,,,,,,
0.0196944963,,,0.105985083,,,-0.37197995,-0.2016111503,-0.1008304954,-0.020662202,-0.22653371,-0.2876275768,,,,,,,
0.2201785354,,,0.4691848523,,,0.0020382153,0.1975611113,0.25824821,0.6340215,-0.05542124,0.1438038321,,,,,,,
0.07891084569,,,0.1222126243,,,0.23504123,0.1549325644,0.1923951209,0.35786462,0.04090678,0.1149293597,,,,,,,
0.1649736608,,,0.2513603411,,,-0.351101,0.01080272479,0.1867276877,-0.47640258,-0.32880646,0.04808307526,,,,,,,
0.1645304724,,,0.1163894252,,,0.32364014,-0.1358496728,0.02145603672,-0.6753598,-0.4032786,-0.1133602744,,,,,,,
-0.3428921387,,,-0.3629802495,,,0.07832523,-0.2077426063,-0.09917216748,0.15591343,0.5024035,-0.1652500105,,,,,,,
-0.05242585521,,,-0.2844373573,,,-0.06627523,0.2054823224,0.03403106332,0.13110058,0.12452713,0.2352040801,,,,,,,
-0.3708008616,,,-0.3779953781,,,-0.22705694,0.1005052652,0.274019748,0.24389715,0.24835049,0.1624172798,,,,,,,
0.3261624554,,,0.2593309956,,,-0.017527375,-0.1521188222,0.05519422144,0.23394263,0.11939006,-0.1364498944,,,,,,,
0.3469812712,,,0.616272404,,,-0.37978572,-0.1050579031,0.5182446241,-0.024640955,0.003309875,-0.1549888344,,,,,,,
0.3705752135,,,0.4898063241,,,-0.34049943,0.0220146493,-0.2955312431,0.1887971,0.18099381,0.03000613916,,,,,,,
-0.05967384822,,,-0.2077449997,,,-0.40684637,0.2083284365,0.3039901555,0.04626092,0.036007006,0.2136360378,,,,,,,
0.2091830111,,,0.3320742668,,,0.22528552,-0.006332663683,0.7463401556,0.1623687,0.12184508,-0.03199808581,,,,,,,
-0.05883923053,,,-0.09341901701,,,-0.7291418,-0.2786614947,0.1203377619,0.09767145,0.2324113,-0.3087829131,,,,,,,
-0.2671590322,,,-0.3282367116,,,-0.001310779,0.2812650899,0.0922928676,0.2482586,0.07987264,0.2318909523,,,,,,,
0.09590933213,,,0.1006944528,,,0.037102517,-0.2169213782,-0.3350319862,-0.23695578,-0.06408295,-0.1195460178,,,,,,,
-0.3403186405,,,-0.3047384615,,,0.10200004,0.2500333192,0.5157988667,-0.18826872,-0.3303228,0.2410202905,,,,,,,
-0.02864043845,,,-0.0228573514,,,0.075262465,0.0878901541,-0.6794016957,0.012970066,-0.02986278,0.07101792547,,,,,,,
-0.2894148507,,,-0.4691296634,,,0.25353038,0.04492664009,-0.5392555594,-0.011717761,-0.023820471,0.03972223729,,,,,,,
-0.3405023565,,,-0.3186637139,,,-0.19495972,0.04800265699,0.2247374803,0.028744929,-0.05047214,0.07127170133,,,,,,,
0.2377006021,,,0.2870930844,,,-0.5690745,0.1011411421,-0.5633940697,-0.12883373,-0.060006093,0.08611509799,,,,,,,
0.06814464317,,,0.06463214118,,,0.42098403,0.320743607,-0.5107426047,0.34036812,0.28910702,0.3454401035,,,,,,,
0.07393384996,,,0.06722015687,,,0.1512343,-0.1405070579,-0.5725905299,-0.1760426,-0.18896513,-0.2312321615,,,,,,,
-0.3145012248,,,-0.3710332598,,,-0.066646434,-0.3584677223,-0.5023936033,-0.008963674,0.034042455,-0.3976933225,,,,,,,
0.08439758658,,,0.002408302751,,,-0.29461586,0.1311268867,-1.11991024,0.16109164,0.23801343,0.1334548536,,,,,,,
0.06619417549,,,0.07509556784,,,-0.13184547,-0.1123398873,-0.906319499,-0.1885443,-0.10327498,-0.1377407254,,,,,,,
0.1924505088,,,0.1980337262,,,-0.014351871,-0.07611202927,-0.1070889011,0.053595796,0.039878823,-0.05378867668,,,,,,,
-0.185300969,,,-0.2298629728,,,-0.082255304,-0.2596753421,0.4714091718,-0.29392555,-0.18824577,-0.2553558525,,,,,,,
-0.1102919245,,,-0.1090285627,,,-0.038777824,-0.06402733398,-0.1612960845,0.33746988,0.33359966,-0.1318351084,,,,,,,
-0.3359365262,,,-0.3348750645,,,0.14743288,-0.01988280331,-0.1802829504,0.18075782,0.16092381,-0.03884946178,,,,,,,
0.0229577312,,,0.02933571574,,,0.14471675,-0.01471095625,0.6361192465,-0.26007667,-0.23672903,0.003252467027,,,,,,,
-0.0366123026,,,0.03217584299,,,0.36997,-0.02331122168,-0.4542015195,-0.15544568,-0.10233871,0.02832577701,,,,,,,
0.03694007157,,,0.08670523107,,,-0.25854746,0.2374245094,0.06288520992,-0.22081633,-0.2219035,0.3242313806,,,,,,,
-0.02117708467,,,0.1692400323,,,-0.034900993,0.01409410907,-0.5022932291,-0.10254987,0.019011747,0.07628494328,,,,,,,
-0.1229748284,,,-0.08355984795,,,0.032690197,-0.1952862155,-0.6115010977,0.04214715,0.053620078,-0.1906579548,,,,,,,
0.6171447684,,,0.6636280774,,,-0.04077663,-0.006201742198,-0.3791086078,-0.15265681,-0.15692478,-0.04021457854,,,,,,,
0.4282448946,,,0.4439569988,,,0.14408289,0.2173568634,-0.413380146,-0.048599936,-0.014789861,0.1974295547,,,,,,,
0.2392397908,,,0.2181273365,,,0.16862607,-0.03704401435,0.6067880392,0.16079982,0.14889269,-0.07740318967,,,,,,,
0.01894428096,,,-0.5928760281,,,0.2896561,-0.2391222194,0.1085435078,0.11699955,0.07351588,-0.2464501045,,,,,,,
0.1410412421,,,0.1727697908,,,0.18683095,0.2619935183,0.04506345093,0.319149,0.34359765,0.2496838404,,,,,,,
0.4668337678,,,0.3409907932,,,0.16003852,0.050098333,0.02971067466,-0.13495465,-0.15846662,0.04731941741,,,,,,,
0.3788851826,,,1.064090636,,,0.19715178,0.08262603149,0.03574004024,0.12389916,0.10202699,0.09555194626,,,,,,,
0.9163012557,,,1.023702453,,,0.18272224,-0.2988726077,0.1112842858,-0.02368127,-0.007152626,-0.2943925552,,,,,,,
-0.3191701078,,,-0.6821182955,,,0.18015707,-0.1646999359,-0.1347927749,-0.1512488,-0.23107243,-0.1744902951,,,,,,,
-0.6163698773,,,-0.4917177811,,,-0.19682282,-0.02452208283,-0.0721500963,0.28695264,0.29398426,-0.01816231015,,,,,,,
0.122318375,,,0.1218890821,,,0.3133043,0.04065225257,-0.2833034098,-0.4893084,-0.27960953,0.0494355434,,,,,,,
-0.5430016709,,,-0.9430837795,,,-0.5195192,-0.07402026312,-0.1104856208,-0.2206356,-0.1071292,-0.05983302219,,,,,,,
-0.04327839948,,,-0.04862464035,,,-0.33531603,-0.1578434652,0.08418215066,-0.22641458,-0.059157465,-0.1817346832,,,,,,,
-0.4536123695,,,-0.363048544,,,-0.02158961,0.2695712564,0.2358059585,-0.222719,-0.3235482,0.2717402865,,,,,,,
0.2009210608,,,0.205415219,,,-0.15357898,0.1693630864,-0.3596149683,0.0785476,-0.101112895,0.1727615904,,,,,,,
0.1388687634,,,-0.2287133342,,,-0.4439562,0.2889446825,-0.0174382031,-0.059454452,-0.09501844,0.28488908,,,,,,,
-0.3184094685,,,-0.2758505854,,,-0.13317722,0.09563162879,0.1085269153,-0.15659654,-0.17116901,0.08721813418,,,,,,,
0.9007253865,,,0.9250005395,,,0.40741283,-0.02689615569,-0.2498959005,-0.25390354,-0.06431373,-0.02652476718,,,,,,,
0.3047250926,,,0.2992045493,,,-0.41098654,0.1414237247,-0.09521251917,-0.15589151,0.08287664,0.1324927376,,,,,,,
-0.3928657143,,,-0.4680473295,,,0.004679875,0.2748717484,0.2235834897,-0.23772155,-0.22232974,0.2903659275,,,,,,,
-0.1713477481,,,-0.2776269543,,,-0.12029663,0.004224017207,0.07779961824,0.2501866,0.21578442,0.01392695603,,,,,,,
0.3199281344,,,0.1287257663,,,0.19714142,0.1643009807,-0.341555357,-0.08100883,-0.33246002,0.1683026188,,,,,,,
0.1335203765,,,0.1452248976,,,0.6470622,0.02902788677,0.1123098582,0.16224937,0.07209898,0.03583455802,,,,,,,
-0.009167332486,,,-0.00501193053,,,0.17714418,-0.1996214867,0.2369178236,-0.026685223,-0.16333671,-0.2080222176,,,,,,,
0.04191218557,,,-0.03566803149,,,0.3943948,0.08648505024,-0.08064839244,0.21262935,0.2872706,0.07679102163,,,,,,,
-0.06775484933,,,-0.06568286998,,,-0.14217786,0.0813007439,-0.2349748462,0.10640844,-0.08668005,0.1030963353,,,,,,,
0.2203105042,,,0.2224462014,,,0.39488915,0.1454543607,-0.0230240915,0.276869,0.04879226,0.1509866569,,,,,,,
1.079798035,,,1.355225645,,,-0.04730913,-0.03030385448,-0.2152079344,-0.09308567,-0.04025831,-0.03271966035,,,,,,,
-0.1454605677,,,0.002353380136,,,-0.53445166,-0.03219035168,-0.2463554293,-0.16517738,0.013680009,-0.04437306578,,,,,,,
-0.008493640912,,,0.1400950307,,,0.10333199,-0.1369238919,0.2837974429,0.14900248,0.051430095,-0.1568338291,,,,,,,
0.8008580661,,,1.213442053,,,-0.24187165,0.2408874116,0.2417580932,-0.33405906,-0.27023095,0.2264104647,,,,,,,
-0.245747007,,,-0.1919827198,,,0.2230772,0.1118676694,0.06971991062,0.07694702,0.015197248,0.1093242872,,,,,,,
0.7840192107,,,0.7824353165,,,0.3904345,0.1443107725,0.2505820096,-0.1565355,-0.01149729,0.1561661261,,,,,,,
0.1779609005,,,0.4014184427,,,-0.37688732,0.07418773065,0.0151555948,-0.18079054,-0.12705158,0.08203599146,,,,,,,
0.04023258612,,,0.02537540899,,,-0.10367647,0.1680699136,0.1002018452,0.13518159,0.2296872,0.1788714164,,,,,,,
-0.05453013265,,,-0.8060467418,,,-0.016199311,0.1301854328,0.2656706274,-0.020620055,-0.00912139,0.1531065325,,,,,,,
0.1537306839,,,0.2039902659,,,-0.41658512,0.2666043472,-0.02477095276,-0.068087146,-0.15272027,0.313171057,,,,,,,
0.2089098303,,,0.03999809965,,,0.026991852,-0.1686374192,-0.04629287496,-0.034525223,-0.09753661,-0.1588260584,,,,,,,
0.6722832696,,,1.51681607,,,-0.41926548,0.1316576884,0.3862342238,-0.16949446,-0.19827713,0.09453866508,,,,,,,
1.577812786,,,1.685739524,,,-0.006603092,-0.1211956911,0.08328630775,-0.12120604,-0.20567241,-0.1210003123,,,,,,,
-0.05251269454,,,-0.5069958962,,,-0.20802666,-0.06593339279,-0.1128516495,0.16550384,0.20761146,-0.05080386337,,,,,,,
-0.4645077183,,,-0.2945234571,,,0.1981038,-0.220217291,0.1860286593,-0.10353042,-0.24183851,-0.2404123317,,,,,,,
0.113906392,,,0.1091165316,,,0.30180222,-0.2774018286,-0.1140058115,0.36142686,0.32215858,-0.2991116993,,,,,,,
-0.4942201201,,,-0.9731826797,,,0.6209002,-0.1575720893,-0.1167388931,0.23289481,0.22763832,-0.2024588921,,,,,,,
0.1522389552,,,0.1482519368,,,0.08975371,0.1026204543,0.2541356981,0.02637719,0.025129179,0.1725141744,,,,,,,
0.02018516547,,,0.1383434998,,,0.1505114,0.180994763,0.4578339159,0.1181032,0.35235062,0.1725499917,,,,,,,
0.09484824217,,,0.09553230409,,,0.21623462,0.04355383644,-0.3501671553,0.11952666,0.19156799,0.03247782007,,,,,,,
0.2271414793,,,-0.240865906,,,0.01284319,0.02556229784,-0.02245779335,0.20255838,0.20944802,0.03749149999,,,,,,,
-0.04425118562,,,0.009435181007,,,0.019212868,0.281475606,0.02061377093,-0.19033648,-0.1194975,0.299212115,,,,,,,
0.7212575523,,,0.755044589,,,0.2870584,-0.04954525911,0.07688495517,-0.15416852,-0.17066514,-0.0563705311,,,,,,,
-0.1205752124,,,-0.1259527077,,,0.15924935,-0.02124414342,-0.333961606,0.005445084,-0.1084726,-0.001685227753,,,,,,,
0.1192249796,,,0.0132580462,,,-0.32498613,-0.1013789174,-0.4376511574,0.20636214,0.15202577,-0.1622465479,,,,,,,
-0.1786774997,,,-0.3060942955,,,0.06427194,-0.2539272257,-0.431274116,-0.3448576,-0.17330578,-0.2765391882,,,,,,,
0.2945852837,,,0.05829905815,,,-0.022466175,-0.0442625898,-0.2066089064,-0.29077026,-0.16127956,-0.04182613302,,,,,,,
0.02841554361,,,0.03989886896,,,-0.5131892,0.2380415839,-0.4787906408,0.18874414,0.24740714,0.2163287165,,,,,,,
0.2068462579,,,0.2093862268,,,-0.29921013,-0.0601220639,0.1962106973,-0.3280428,-0.28932497,-0.04470826958,,,,,,,
0.1980017696,,,0.1019734334,,,0.08285401,0.1849600541,0.2555400431,0.17355096,0.20334883,0.1890505357,,,,,,,
0.2927238317,,,0.2943187408,,,0.42862108,-0.2071917648,-0.1116515473,0.31671777,0.37405497,-0.2641795451,,,,,,,
0.4336764878,,,0.4357221124,,,0.042860795,-0.09123006625,-0.2769577503,-0.09931182,-0.053529333,-0.1070407182,,,,,,,
1.117473688,,,1.461501123,,,-0.13821271,0.02758666069,0.4859187007,0.027247287,-0.032621123,0.03246077757,,,,,,,
-0.4535206707,,,-0.2880030012,,,-0.14575434,-0.2366412901,0.06249831244,-0.07705046,-0.109408736,-0.1908185534,,,,,,,
-0.277998911,,,-0.07355408376,,,-0.6142799,0.1676053598,0.2764644027,-0.3296131,-0.27602607,0.2339650502,,,,,,,
0.7582121099,,,1.295459776,,,0.12792833,0.005108581646,-0.05205059424,0.11463382,0.27647257,0.05019997675,,,,,,,
0.1677909591,,,0.2340455241,,,0.26848677,-0.1883717034,-0.2312637717,-0.3822065,-0.42431763,-0.1860795219,,,,,,,
1.114740358,,,1.109516172,,,-0.3796599,-0.03411926021,0.08900268376,0.2800263,0.3007172,-0.06169865888,,,,,,,
0.5442799013,,,0.8020433265,,,0.2356325,0.2570308336,-0.008244778961,0.41548142,0.5295729,0.2405862821,,,,,,,
-0.1713990636,,,-0.1946870291,,,0.21817346,0.2511696488,0.1139843091,-0.14568692,-0.279061,0.217610657,,,,,,,
-0.336156961,,,-0.06224331369,,,-0.3408203,0.02986075527,-0.1480299979,-0.09361497,-0.023822377,0.02441142774,,,,,,,
-0.4856450094,,,-0.5070731333,,,0.042816915,0.2915254038,-0.08351078629,0.020352947,0.060879044,0.2586231338,,,,,,,
0.3460577424,,,0.4948875082,,,-0.019866757,0.2095358505,0.1852000803,-0.19047663,-0.10651029,0.1944434785,,,,,,,
0.003828916504,,,-0.3681437843,,,-0.61690605,0.249687398,-0.09165839851,0.020023827,0.0010449681,0.2817969758,,,,,,,
-0.5587291921,,,-0.7063964285,,,-0.41115254,-0.2961969835,0.1413365602,0.13753773,0.13780093,-0.2866250456,,,,,,,
0.102732145,,,0.3405090613,,,0.022436632,0.3394655986,-0.2494497001,0.1635363,0.21827121,0.3369096128,,,,,,,
-0.8317583733,,,-1.099044389,,,-0.13122815,0.1422606581,-0.1122945026,0.10313503,0.18181337,0.1483935403,,,,,,,
0.2380837829,,,0.3391231348,,,0.0538426,0.1187850207,-0.2417184561,0.093567185,0.1308835,0.1343129275,,,,,,,
-0.08152188956,,,-0.04905151246,,,0.6928691,0.05717471209,0.3187461197,0.10909055,0.050488718,0.0760659295,,,,,,,
0.1744896733,,,0.1666718816,,,0.44011468,0.006777372988,0.1500204355,-0.0010624724,-0.034874693,-0.02532849072,,,,,,,
-0.5913172241,,,-0.6751643382,,,0.47447643,-0.2929881217,0.1240365431,-0.27901778,-0.6618917,-0.2955009848,,,,,,,
-0.3628073079,,,-0.3624679535,,,0.09858065,-0.09578344404,-0.2439609915,0.028045302,0.09319475,-0.09572007769,,,,,,,
-0.1150100724,,,0.2165375761,,,0.5995882,0.2974281196,-0.2999320328,0.1325758,0.12738532,0.3179062288,,,,,,,
-0.7503218762,,,-0.7860968763,,,0.08844299,-0.01203352601,-0.116286777,0.38019326,0.2700705,-0.03111575521,,,,,,,
-0.5856640489,,,-0.6391325076,,,0.14807688,0.2806017141,0.2138388157,0.1053701,0.038215835,0.2751717195,,,,,,,
0.6137119472,,,0.6172680469,,,-0.06147564,-0.3093183554,-0.2784918547,-0.11949748,-0.061431356,-0.3242191906,,,,,,,
-0.3293107827,,,-0.2916369688,,,-0.34821385,-0.2557704617,0.1482329816,-0.002097901,0.030540414,-0.2209179099,,,,,,,
-0.3451868306,,,-0.2697412825,,,-0.1654885,0.3533834272,0.0005323109217,0.022387315,-0.07709806,0.3698299371,,,,,,,
0.5783514882,,,0.6835032378,,,-0.42125022,-0.2664492569,-0.03481476009,0.26620668,0.28840947,-0.2617698101,,,,,,,
0.4195640891,,,0.412297551,,,-0.7712849,-0.2735912221,0.08928397298,-0.1055349,-0.09063729,-0.2618742116,,,,,,,
-0.164878618,,,-0.1669516868,,,-0.034654982,0.01714655189,-0.1759866178,-0.31797332,-0.27370283,-0.005471783712,,,,,,,
-0.8371760349,,,-0.7719327801,,,-0.42342463,0.119801758,0.2107611001,0.13498217,0.060826346,0.09902345625,,,,,,,
0.1034649761,,,0.1046190123,,,0.5811587,0.2296301671,0.241406545,-0.027830709,0.08716172,0.2789449564,,,,,,,
-0.9897197449,,,-0.9900573713,,,-0.29147688,0.2860743891,0.03694060445,-0.014880923,-0.072968364,0.286455316,,,,,,,
0.2352775301,,,0.255351885,,,0.24161789,-0.07052204729,0.1688441634,0.26456466,0.33756176,-0.08299298424,,,,,,,
-0.2327746482,,,-0.2787624607,,,0.2594143,-0.003625045129,-0.2271618545,-0.28570762,-0.23849866,-0.04184399762,,,,,,,
-0.6013502467,,,-0.7305958499,,,-0.6635837,0.211379959,-0.1756815612,-0.14342572,-0.21434154,0.158278729,,,,,,,
-0.09479586947,,,-0.4443294479,,,0.094761394,-0.3028899488,-0.1505806297,0.21593931,0.07683447,-0.3356329933,,,,,,,
-0.001470460087,,,-0.0602341694,,,-0.043941718,-0.257443702,-0.3436881006,0.24732731,0.16927756,-0.2863582988,,,,,,,
-0.3709956352,,,-0.4826237484,,,-0.44985083,-0.2689036107,0.07394170761,0.101944305,0.09309862,-0.2447661901,,,,,,,
-0.1872080876,,,-0.09832515305,,,0.05612604,-0.02701063814,0.2438165247,0.067622975,0.16203381,-0.01174014745,,,,,,,
0.1785374508,,,0.1987714534,,,0.5878188,-0.08876644021,0.03136360645,0.103695914,0.16848046,-0.06241541322,,,,,,,
-0.07956781264,,,0.2835831039,,,0.4111067,-0.02696115384,0.3383807242,0.41689262,0.30605036,-0.01578167983,,,,,,,
-0.292940641,,,-0.2923693555,,,0.4580082,0.2681039524,-0.1707660556,-0.22861771,-0.28402784,0.2999550812,,,,,,,
0.1568638208,,,0.21154728,,,0.5623689,0.2569120062,0.03266527131,-0.08540325,-0.36212113,0.2632618587,,,,,,,
0.1150665798,,,-0.2228629958,,,0.5719648,-0.09516814813,0.08684328198,0.2276096,0.32333574,-0.1197718283,,,,,,,
-1.006036691,,,-0.8923496108,,,0.56598985,0.2176863797,-0.4131474793,-0.24472457,-0.21177737,0.2128240971,,,,,,,
0.3613330001,,,0.5534726036,,,0.82875025,0.1252766633,0.3540043831,-0.47045448,-0.35112447,0.1351627403,,,,,,,
0.09932648729,,,0.06978083019,,,-0.11695417,-0.005296070042,0.4898014367,0.32114366,-0.03411107,-0.01763658899,,,,,,,
0.203034546,,,0.17832298,,,1.3473883,0.1818864514,0.1628480852,0.31654942,-0.09261009,0.1693339414,,,,,,,
0.563906694,,,0.8217405152,,,-0.73062915,0.1085572477,-0.1825394332,0.41453356,0.114962846,0.08223528766,,,,,,,
-0.1043327036,,,-0.0926310809,,,-0.78691435,-0.04554958897,0.170542419,-0.55956495,-0.39890617,-0.01123175492,,,,,,,
-0.3274011613,,,-0.3730653418,,,-0.5538361,0.03455269189,0.3191212714,0.670743,1.6015878,0.03152515076,,,,,,,
-0.3418309803,,,-0.3540241133,,,0.55294365,-0.2787067176,-0.6333435774,0.16638225,0.15404208,-0.2788072031,,,,,,,
-0.5648216137,,,-0.3701807079,,,-0.37763664,0.1373969886,-0.03012676723,-0.057449188,0.08099934,0.1358417122,,,,,,,
-0.1447101681,,,-0.1705507552,,,0.15136814,-0.009962415787,0.1407437474,-0.45719618,-0.15678263,0.002428062284,,,,,,,
-0.3417559192,,,-0.2870657438,,,0.76835716,-0.02794550919,-0.4383648038,0.47348905,0.3265743,-0.02657618494,,,,,,,
0.1215509839,,,0.12826319,,,-0.5888054,-0.04534400406,-0.2458337247,0.7162735,-0.070988774,-0.03231068365,,,,,,,
0.1541021639,,,0.174111666,,,-0.031135878,0.03579131688,-0.3528183997,0.29481602,0.16365215,0.005202123043,,,,,,,
-0.5000482701,,,-0.4283114566,,,-0.09745431,-0.136115363,-0.3528117537,-0.91957456,-0.3295732,-0.1487581996,,,,,,,
0.1417356901,,,0.2543908788,,,0.39414907,-0.2849666721,-0.4247595966,-0.7358431,-0.1335474,-0.2782816122,,,,,,,
0.3551139381,,,0.3416139768,,,0.49742,0.0575548367,-0.6116572618,-0.2538153,-0.005585539,0.04482309332,,,,,,,
0.09330447566,,,0.08607903472,,,0.50669366,0.244386707,0.1227143854,-0.36128974,-0.1738849,0.2574042678,,,,,,,
-0.212682877,,,-0.1702397724,,,0.5701723,-0.2173019293,0.1678919494,-0.21190922,0.029709904,-0.21819409,,,,,,,
0.04030497518,,,0.03741259192,,,-0.40387496,0.166126187,-0.01853686757,0.5361902,0.61468554,0.1292301339,,,,,,,
-0.2719597478,,,-0.2748451696,,,0.4169994,0.2739292176,-0.2379671931,-0.7482868,-0.23706412,0.2659785681,,,,,,,
-0.6859001778,,,-0.8729169286,,,-0.08064072,0.2949940414,0.165018484,-0.29470846,-0.472085,0.3007336048,,,,,,,
0.6434662614,,,0.511207224,,,-0.4385502,0.1208944292,-0.2603809834,0.28145042,-0.09676122,0.1556654978,,,,,,,
-0.01494862498,,,-0.06727724908,,,0.46993458,-0.2453815414,0.304274857,-0.4410063,-0.11511632,-0.2011341306,,,,,,,
-0.1236759884,,,-0.3181789136,,,-0.45441812,0.03645701602,-0.1477202326,-0.53383106,-0.0016978153,0.06556901994,,,,,,,
0.2290516757,,,0.1991919296,,,-0.049070153,0.1301702948,-0.2067165226,-0.7244034,-0.3781625,0.1377398379,,,,,,,
-0.547112658,,,-0.4787075271,,,1.1602315,0.101890223,0.09517526627,0.9635043,0.72286075,0.08314082765,,,,,,,
0.1135469414,,,-0.03668067114,,,-0.6435353,-0.09204748373,-0.2314005494,0.6210645,0.3312041,-0.1036278482,,,,,,,
0.3554135527,,,0.352852569,,,-0.6060801,0.2838665003,0.2909151912,-0.3306422,-0.73938185,0.2603611221,,,,,,,
-0.06103688573,,,-0.4144685305,,,0.03058747,0.05162007125,0.02182426117,-0.11231213,0.039857224,0.03765461362,,,,,,,
-0.162981159,,,-0.1774909414,,,-0.45776704,-0.009403451573,0.2937650383,0.17474544,0.30299956,-0.03551697629,,,,,,,
0.8183902129,,,0.7990637199,,,-0.5284678,0.1794926899,-0.1096698865,-0.10715562,0.24181257,0.1790083443,,,,,,,
0.336993194,,,0.6541821228,,,-0.34331805,-0.2190654376,0.4068899453,-0.059251036,-0.12944165,-0.2055396984,,,,,,,
0.6655603013,,,0.5337599486,,,-0.32914996,0.2404300588,0.1297184974,0.013341923,0.099663734,0.2321192595,,,,,,,
-0.1756834077,,,-0.3158898889,,,-0.7488818,0.0656571949,0.04608868435,0.14296731,0.31062114,0.06165591446,,,,,,,
-0.7250172534,,,-0.7876415473,,,0.46774814,0.2357471551,0.2485511601,-0.06964148,0.18087183,0.2509492752,,,,,,,
0.4682941603,,,0.5173824362,,,-1.3006963,-0.06012072978,-0.1853205115,0.2248513,0.029549837,-0.05271507104,,,,,,,
-0.5787885254,,,-0.914680853,,,1.0512166,0.206355727,0.1736478657,-0.1776687,-0.1353884,0.2281457378,,,,,,,
-0.1711458564,,,-0.1799446981,,,0.7735087,0.27080163,0.04150094092,0.2398556,-0.052995328,0.2349416239,,,,,,,
-0.7919107132,,,-0.7662534034,,,0.8064832,0.116218858,0.5253697634,-0.14658827,-0.9441991,0.1215257078,,,,,,,
-0.1221657595,,,-0.1195912108,,,-0.36281446,-0.1499430519,-0.4096411765,-0.29818413,-0.087854974,-0.1459676841,,,,,,,
0.2473410796,,,0.1105206671,,,0.5011049,-0.2111854314,-0.2512775958,0.15326102,0.18205291,-0.2120089694,,,,,,,
-0.8602839777,,,-0.8363685906,,,-0.6548156,0.1318673065,-0.2859744132,-0.08908925,-0.2149644,0.1290923252,,,,,,,
0.4331475868,,,0.3772743596,,,-0.7820997,-0.1559125977,0.01061942894,0.48824623,0.20016201,-0.1457180263,,,,,,,
0.3957406168,,,0.3875973861,,,0.2559408,-0.02919337159,-0.04589664191,-0.57673335,-0.4755282,-0.0352455387,,,,,,,
-0.2692715908,,,-0.274743949,,,-0.08963717,-0.05348805032,-0.3748059869,0.083919786,0.17257479,-0.01658112314,,,,,,,
-0.7151700071,,,-0.7887073425,,,-0.38583168,0.2337345662,0.02562550828,0.37864915,0.20901255,0.2485152156,,,,,,,
0.7231551585,,,0.6090805964,,,-0.79437315,-0.00645712473,-0.2694212496,0.22809933,0.26970667,-0.0196230393,,,,,,,
0.4343695107,,,0.4551536934,,,-0.6078514,0.1845340307,-0.300891012,-0.011923696,-0.056163214,0.1931681007,,,,,,,
0.08637857262,,,0.08502709001,,,-0.3961409,0.2534701679,-0.1580589414,-0.31656906,-0.1534706,0.252657025,,,,,,,
-0.668231238,,,-0.7005485321,,,-0.16466583,-0.02655214772,0.5478561521,0.5509459,0.25831175,-0.004938562779,,,,,,,
0.3841566625,,,0.3916733822,,,0.06313083,-0.09105112535,-0.1642771959,-0.6450458,-0.37605777,-0.07856096157,,,,,,,
-0.4572135303,,,-0.4525597555,,,-0.4798892,0.04208225838,-0.2716818452,-0.095189385,-0.10013744,0.05331667456,,,,,,,
0.8387607444,,,1.13003232,,,0.115375765,0.2397851067,0.5823720098,0.40599295,0.55286384,0.2325870528,,,,,,,
-0.8910832972,,,-0.7249012992,,,0.6555427,-0.2343034269,-0.2057423592,0.1412461,0.08180005,-0.2504390363,,,,,,,
-0.2909598841,,,-0.2745534765,,,-0.48993734,0.1853094504,0.1784635186,-0.005610732,-0.11439683,0.1572047362,,,,,,,
0.503742435,,,0.6634301387,,,0.6462036,0.08764869319,-0.4165059924,0.47116274,-0.017516227,0.06401065634,,,,,,,
-0.04907248402,,,-0.04485740218,,,0.3558184,0.03817858222,-0.583194077,0.121166795,0.03603627,0.05046271517,,,,,,,
0.7263795867,,,0.6153516238,,,-1.0687745,-0.07245424117,-0.3471494615,-0.18750986,-0.29936826,-0.06312444175,,,,,,,
0.01013120537,,,0.2405187493,,,0.93850213,-0.1760002938,-0.3288053572,-0.08810851,-0.09261496,-0.1718244326,,,,,,,
0.3062957876,,,0.3296029069,,,0.6079604,0.2332736364,0.3330758512,0.19569811,0.37929833,0.2459984193,,,,,,,
-0.3722226629,,,-1.398982241,,,0.23631376,-0.1809810515,0.03610814735,-0.39333507,-0.3216125,-0.1744883909,,,,,,,
-0.2046817883,,,-0.1431558334,,,-0.3557545,0.03896279049,0.11938373,-0.032933813,-0.12781288,0.06059834552,,,,,,,
0.5590765974,,,0.3939267982,,,0.0783686,-0.270322208,0.2303802967,-0.005534389,0.23240706,-0.2678314493,,,,,,,
0.9477489565,,,1.960454944,,,-0.65114295,0.2910164694,0.4103152454,0.08151557,-0.010660433,0.2713299577,,,,,,,
2.250501037,,,2.114876749,,,-0.38704026,0.1721175419,-0.2524961829,0.45176175,0.40895438,0.1624956118,,,,,,,
-0.3578056618,,,-0.9056555631,,,-0.24813294,-0.1769698768,0.2393309623,-0.005083903,-0.046019044,-0.1655733554,,,,,,,
-0.6131910972,,,-0.5466920733,,,-0.05411686,-0.1181589881,0.4555819631,-0.27105013,-0.08169545,-0.1264147665,,,,,,,
0.4644738966,,,0.5495272481,,,0.033589207,0.0208422305,-0.2231027186,0.2088056,0.060511008,0.01043992966,,,,,,,
-1.108468189,,,-1.850817633,,,0.6035602,-0.2664309812,0.3298123479,-0.3185001,0.045289762,-0.2875184034,,,,,,,
0.1232145374,,,0.1116820111,,,0.1760996,0.07956643027,-0.04545218498,0.8733682,0.34253445,0.09979649586,,,,,,,
-0.3133664777,,,-0.1818352529,,,0.5011929,0.09415912527,0.8379497528,-0.19418941,-0.3926159,0.09171049052,,,,,,,
-0.1006874392,,,-0.09832951125,,,-0.14688799,-0.03948548732,-0.7619954944,-0.46618116,-0.13442641,-0.03556769239,,,,,,,
0.791486922,,,0.2756511295,,,0.15932375,-0.2621568615,-0.2388976514,0.16516206,0.07115586,-0.2630531136,,,,,,,
-0.209979678,,,-0.1511182789,,,0.13731968,-0.0616891004,-0.05842889473,-0.15993045,-0.123198204,-0.04887591613,,,,,,,
0.748165078,,,0.6866764549,,,0.36220035,-0.1291894427,-0.4209906459,0.049506705,-0.043914724,-0.1204061426,,,,,,,
0.05805897669,,,0.0515010646,,,0.06792319,0.2841306248,-0.2540751398,-0.695087,-0.35228342,0.2952191917,,,,,,,
-0.3251800917,,,-0.4660941971,,,-0.43583298,-0.1664461555,-0.1187915727,-0.05031408,-0.026405938,-0.179070483,,,,,,,
0.5687727342,,,0.4163931651,,,0.283384,-0.1444292084,-0.2715914845,0.49098432,0.32276642,-0.1511000943,,,,,,,
0.02282707128,,,-0.2845779337,,,-0.25149533,-0.0186055176,-0.7626462579,0.11775638,-0.1265109,-0.01718969334,,,,,,,
-0.1260944725,,,-0.1120497805,,,-0.91515785,0.2650717056,-0.7141962051,-0.12738025,-0.27628306,0.2538720266,,,,,,,
0.2316195978,,,0.2337796325,,,-0.06489182,-0.06486399645,-0.3941577673,-0.07901991,-0.11650683,-0.05194379182,,,,,,,
-0.02076829299,,,-0.1289930456,,,-0.44437698,0.09529082505,0.598623395,0.17674384,-0.0566508,0.1026463372,,,,,,,
0.05611702123,,,0.05952940799,,,0.083021566,0.1620857866,0.1692035049,-0.36149326,-0.2326847,0.1283154205,,,,,,,
0.3421713966,,,0.345063799,,,-0.22403498,0.1265040526,0.2871992886,-0.075285666,-0.08519039,0.1214221541,,,,,,,
1.749576385,,,2.335891859,,,-0.018071935,-0.1443297662,0.6183142066,0.02114838,-0.07405066,-0.1417102498,,,,,,,
-1.116081457,,,-0.8686563629,,,-0.11641558,-0.2435303393,-0.1491194218,-0.23717168,-0.31332946,-0.2128447457,,,,,,,
-0.8253967102,,,-0.59463706,,,-0.5850584,0.170539832,0.4009437263,-0.28329116,-0.26882014,0.2033986303,,,,,,,
1.292121301,,,1.901691786,,,-0.10120023,0.05652133761,0.01816093735,0.6071759,0.13653302,0.07653633289,,,,,,,
0.2383593795,,,0.3016633964,,,0.05033323,-0.2270846255,-0.1087244675,0.3898455,0.39024663,-0.2165141804,,,,,,,
1.548676904,,,1.405040957,,,-0.08635808,-0.1650673104,-0.3566353917,-0.23130883,-0.29520538,-0.1829132559,,,,,,,
0.385764905,,,0.8584808926,,,0.2933405,0.129652403,-0.205271408,-0.27609077,-0.3422085,0.118803821,,,,,,,
0.07136409551,,,0.06786019359,,,0.28306475,0.1264864815,0.427722007,-0.08202673,0.09260191,0.1071592239,,,,,,,
0.0428458136,,,-0.08603532895,,,0.050732147,0.1083714028,0.2191202343,0.0312982,0.088165365,0.0831112557,,,,,,,
0.1799993364,,,0.1830215266,,,-0.32197148,0.1149871978,0.344773531,0.10069378,0.1397643,0.02611433433,,,,,,,
0.4030826679,,,0.4261259136,,,-0.30456382,0.2715739596,0.1663657576,0.18109925,0.23863588,0.2401658943,,,,,,,
0.243896029,,,0.3507583059,,,-0.42061347,0.01895450188,0.3333966136,0.23312595,0.24456161,0.09444306139,,,,,,,
0.5841595499,,,0.4557536818,,,-0.24871576,-0.2593767442,-0.4036689103,-0.0273388,-0.000489813,-0.2482877683,,,,,,,
-0.25491496,,,-0.2969044221,,,-0.40550745,0.4450602848,0.1828988791,-0.17349932,-0.14667349,0.4274085446,,,,,,,
-0.5261064977,,,-0.6425689534,,,0.0939063,-0.08296618232,0.3912106156,0.051459804,0.1453679,-0.05920808747,,,,,,,
0.226107508,,,0.3299885263,,,-0.25036448,-0.1496427747,0.03789687902,-0.16087061,-0.20929514,-0.1132233371,,,,,,,
-0.110692197,,,-0.2993421248,,,0.48210743,-0.3055009803,-0.009471386671,-0.15843788,-0.27699798,-0.2374124054,,,,,,,
-0.04830374447,,,-0.06087330322,,,0.22066203,-0.371206481,-0.1001118422,0.16623928,0.14128211,-0.4721124271,,,,,,,
-0.08784283825,,,-0.07395676291,,,0.2640722,0.1127331262,0.2754181325,0.16438068,0.16696723,0.1151787978,,,,,,,
0.1642706126,,,0.1619124927,,,-0.2462053,0.1540992073,-0.2793276906,0.14067788,0.1740656,0.163269612,,,,,,,
0.4012987266,,,0.3617697083,,,0.34857965,0.3255504894,-0.1105202511,0.14339046,0.14732508,0.3282967141,,,,,,,
-0.4986276677,,,-0.4721972419,,,0.21923864,0.2119530698,-0.2115990967,0.17396612,0.10246762,0.1768686663,,,,,,,
0.246698455,,,0.1922130378,,,-0.4696747,0.1208526315,-0.3516802192,0.0984407,0.011505976,0.1216396437,,,,,,,
0.4379470567,,,0.4223865631,,,0.35963255,-0.1065881063,-0.1585954875,-0.28920534,-0.3644355,-0.1392404781,,,,,,,
-0.2836051599,,,-0.2830449833,,,-0.2044128,0.05985859304,-0.451877594,-0.1690649,-0.14993288,0.1619551888,,,,,,,
-0.1109027093,,,-0.1636784162,,,-0.25688115,0.1787599573,-0.1417385042,0.05766093,-0.019707592,0.2088362312,,,,,,,
0.1207849596,,,0.06815399937,,,-0.027541919,0.1369592664,-0.521458447,0.17523997,0.22129379,0.1332002795,,,,,,,
0.1636988093,,,0.1963586599,,,-0.30518168,-0.1177118793,-0.4501948059,0.23282498,0.24754976,-0.0821128652,,,,,,,
0.07312960589,,,0.07020929779,,,-0.06151239,-0.08496775537,-0.1511638016,-0.05876665,-0.01737632,-0.1224856509,,,,,,,
-0.178459933,,,-0.1786044549,,,-0.30361742,0.3262243435,0.4837082326,0.20509252,0.1646138,0.3040573473,,,,,,,
0.02307212504,,,0.0343969811,,,0.3111008,-0.4172826106,0.02590434998,0.13168368,0.14431302,-0.3004229989,,,,,,,
-0.3292989774,,,-0.3257136089,,,-0.37710524,-0.05332245935,0.06226061657,0.087370425,0.11061248,-0.03851476144,,,,,,,
0.4058214115,,,0.6010230742,,,-0.027620288,-0.09691808639,0.4611780643,0.015589485,0.04381568,-0.1078387849,,,,,,,
-0.5530249116,,,-0.5360442043,,,0.09584294,0.361452145,-0.5525354743,0.04867084,0.026264863,0.261696981,,,,,,,
-0.4527166123,,,-0.425778136,,,-0.2713586,0.3245941473,0.01776085049,0.10419255,0.068193205,0.1926894942,,,,,,,
0.06381223129,,,0.1036353225,,,-0.16887891,-0.1565384358,-0.4195378721,0.13466391,0.0033302763,-0.2389576315,,,,,,,
0.128861064,,,0.1030150149,,,0.18610726,-0.205127242,-0.3220123649,0.20186943,0.12183906,-0.2468365087,,,,,,,
0.4100213506,,,0.3223525208,,,-0.5352261,0.1391001417,-0.1513943523,-0.07440703,-0.092766054,0.1895829091,,,,,,,
0.02828391614,,,0.1690796375,,,0.39365745,0.09449635902,-0.362875402,0.15705353,0.19108365,0.1246723799,,,,,,,
-0.1600635359,,,-0.139472909,,,0.25315738,-0.03575061075,0.3220349848,0.0046755373,0.0037649777,0.03033199063,,,,,,,
-0.4392003868,,,-0.5799439762,,,0.35665283,0.1408737683,0.3586067855,0.41020167,0.29409897,0.1474804472,,,,,,,
0.06823276382,,,0.07048435549,,,0.26564306,0.1440069836,0.1537201405,0.16444097,0.17676607,0.1660140521,,,,,,,
0.6071792481,,,0.6238134717,,,0.29919875,0.2852136592,-0.172891289,0.23152713,0.006626296,0.2944509661,,,,,,,
0.2025648926,,,0.3182347844,,,-0.31072193,-0.1834790599,0.2525268495,-0.1903465,-0.093690835,-0.2058754218,,,,,,,
0.4501955906,,,0.3219323015,,,-0.21385296,0.2478644032,-0.2450925708,-0.12382649,-0.093122296,0.2425739709,,,,,,,
-0.02468724962,,,-0.06310414281,,,0.2804876,-0.1460376269,0.4471295178,0.13208799,0.04404793,-0.1418846,,,,,,,
-0.3079125567,,,-0.4310824826,,,-0.2229434,-0.1070675113,-0.05709845573,-0.09727919,-0.2258195,-0.1129789422,,,,,,,
0.04484140948,,,0.1336150651,,,0.60423434,0.128254406,0.1423149556,-0.36314046,-0.21847533,0.1159665883,,,,,,,
-0.2305294147,,,-0.4228935951,,,-0.055054344,0.3277197811,-0.001309053623,0.12936507,-0.038141664,0.3127455178,,,,,,,
0.2281889748,,,0.2158836436,,,0.033789527,-0.2808244321,-0.01566052996,-0.5234552,-0.2116758,-0.250989682,,,,,,,
-0.4053123813,,,-0.3917116865,,,0.28048736,-0.2099795095,0.09589156508,0.15819567,0.71269363,-0.2095791781,,,,,,,
0.02054499707,,,0.01617595009,,,0.19162934,-0.2600777585,-0.1277924627,0.57682145,0.30687508,-0.263144059,,,,,,,
0.253684467,,,0.2147478958,,,0.15252954,-0.1317400333,-0.4426673353,-0.2029564,-0.17045215,-0.1417588883,,,,,,,
-0.5105782301,,,-0.4769916313,,,0.6199899,0.04924244281,0.254334867,0.29865855,0.2993552,0.06261944775,,,,,,,
0.1698443759,,,0.1154481056,,,0.6891094,0.140538878,-0.1785673946,-0.035717603,0.13329096,0.1410823167,,,,,,,
0.3419269909,,,0.3211799011,,,0.060446415,0.1218696001,-0.01231204532,0.4910009,0.33734825,0.1331841631,,,,,,,
-0.3110684332,,,-0.3081869027,,,-0.31594855,0.08996928912,-0.1358036846,-0.29909945,-0.3268963,0.0618599916,,,,,,,
-0.1853682513,,,-0.2379231289,,,0.3630747,-0.3240191047,-0.3018220067,-0.07914137,-0.03586073,-0.338584086,,,,,,,
0.3206046593,,,0.2620867879,,,0.12566705,-0.1991752792,-0.1148037165,0.23233858,0.2679292,-0.2046822274,,,,,,,
0.5550410323,,,0.5831466876,,,-0.6209931,-0.1634330545,-0.1645133644,-0.087535255,-0.058077686,-0.172218002,,,,,,,
-0.09044419567,,,-0.09506804627,,,0.039934244,0.2300998503,0.1709071696,-0.22477967,-0.29422796,0.2452331244,,,,,,,
-0.4258031149,,,-0.4190164677,,,-0.12123897,0.03311534977,0.4974189401,-0.41632017,-0.20827906,0.04882821775,,,,,,,
0.008211673436,,,0.01826226854,,,0.32434803,-0.0991131191,0.317835629,0.21074077,0.03121415,-0.1331845665,,,,,,,
-0.5231790747,,,-0.5179057914,,,0.20888573,-0.2629313361,-0.3584199548,0.10453304,0.1398071,-0.2657904216,,,,,,,
0.3694916334,,,0.55157177,,,-0.022874625,0.07373405108,0.5529822707,-0.28008032,-0.3049723,0.08255427125,,,,,,,
-0.7161651384,,,-0.6927672624,,,0.2382172,0.01513626814,-0.5043196678,-0.22691317,-0.20564555,0.03725179883,,,,,,,
-0.3279541802,,,-0.2982283581,,,-0.099020496,-0.04821696748,0.3421338201,0.0055655073,0.043825306,-0.01259801181,,,,,,,
0.07291285866,,,0.1067516484,,,0.09768963,0.242195602,-0.4409275949,-0.18362406,0.15538739,0.266050931,,,,,,,
0.3933530823,,,0.3675738157,,,-0.15749073,-0.1904247982,-0.6636121869,-0.37781668,-0.2932636,-0.1750657925,,,,,,,
0.6627757724,,,0.5682349125,,,0.15008481,0.2142743777,0.1812128425,0.13700701,0.17913425,0.1969482075,,,,,,,
0.4182464201,,,0.56520003,,,-0.58882904,-0.1582834328,0.1410393715,0.33792496,0.2939625,-0.1693312796,,,,,,,
-0.01747512089,,,0.002748478914,,,0.06404317,-0.1102801373,-0.1689157039,0.17410399,0.0493205,-0.1276091334,,,,,,,
-0.1859278143,,,-0.7380271842,,,0.11870187,0.2175604785,-0.03332618624,-0.32207045,-0.13687676,0.2277090571,,,,,,,
0.0144118254,,,0.03972561138,,,-0.33088407,-0.306557931,0.1219086647,0.10626983,0.16688764,-0.2642797901,,,,,,,
0.5442568347,,,0.4265524701,,,0.0065236115,-0.2080884836,0.125427857,-0.46222484,-0.13513888,-0.1947569911,,,,,,,
0.3926485404,,,1.01681816,,,-0.24746007,0.2158164695,-0.2074003667,-0.16317828,-0.25448334,0.1805665139,,,,,,,
1.100145793,,,1.207100261,,,-0.18216698,0.3032446808,-0.2393468022,0.50943774,0.5001718,0.3002101885,,,,,,,
-0.1030207754,,,-0.4265231266,,,-0.4462391,0.1327210438,-0.009994238615,0.22653534,0.2767881,0.1352465684,,,,,,,
-0.4417766479,,,-0.3102600807,,,0.18112776,0.2489350683,-0.2622574568,0.009667376,0.3060726,0.2362789222,,,,,,,
-0.1642820756,,,-0.1896966329,,,-0.09370734,-0.08422297347,0.107000187,0.05004675,0.13189788,-0.101404978,,,,,,,
-0.6103596061,,,-0.9550185192,,,0.78020865,0.2748528488,-0.164729327,-0.52286524,-0.39798898,0.2475276922,,,,,,,
0.2436576573,,,0.2401833202,,,0.37836686,0.02607513503,0.07235196978,0.2484918,-0.035774343,0.07085416032,,,,,,,
-0.4730459174,,,-0.3932922409,,,0.7674636,-0.09582621815,0.1297514588,-0.5643633,-1.44377,-0.09563787678,,,,,,,
0.09002581632,,,0.09453884798,,,-0.32637212,-0.1336572409,0.3206381798,-0.3839668,-0.18144974,-0.134538429,,,,,,,
0.0489390458,,,-0.2868397758,,,0.4155081,-0.3583460816,-0.09020078927,-0.15536332,-0.22539644,-0.3768051899,,,,,,,
-0.284976069,,,-0.2450258891,,,-0.10615363,-0.1257625542,-0.1423530877,0.39293537,0.16825432,-0.1083413488,,,,,,,
0.3955224737,,,0.431025637,,,-0.061193034,0.2491613016,-0.2179894894,-0.17661396,-0.3063894,0.2495836252,,,,,,,
0.2780162441,,,0.2728331098,,,0.17555588,0.2133573231,-0.01489366312,-0.33953124,0.043090213,0.22839574,,,,,,,
-0.00211539722,,,-0.06550761846,,,-0.42585528,0.324791018,-0.07590002567,0.11171636,0.20676816,0.2762171896,,,,,,,
-0.5343705082,,,-0.6346586662,,,0.11845886,0.2002053775,0.3200979829,0.622489,0.29014513,0.1800522166,,,,,,,
0.6117162532,,,0.432788561,,,-0.34844857,-0.1082976249,0.3190365434,0.41593248,0.21544349,-0.1049243613,,,,,,,
0.09937253258,,,0.1107455583,,,-0.7572235,-0.1605311723,0.05166817456,0.33601913,0.2403873,-0.1754406997,,,,,,,
0.03224430577,,,0.03679986312,,,-0.24267937,0.2783252265,0.1120934486,-0.04391795,-0.017550977,0.2981014089,,,,,,,
-0.1935766571,,,-0.2682041673,,,0.07441706,-0.1636098895,-0.3199117184,0.20868845,-0.08080855,-0.1568301907,,,,,,,
0.1904128271,,,0.1924358995,,,0.56317043,-0.1079262978,0.0324126929,-0.6766242,-0.5224779,-0.1574571981,,,,,,,
-0.2211898224,,,-0.2191630501,,,-0.11950154,-0.05490125726,-0.06701288372,0.39489177,0.16285414,-0.06081359235,,,,,,,
0.7953477109,,,1.014701059,,,0.17283824,0.1361006301,-0.4691914022,-0.030201884,0.087337375,0.1500010064,,,,,,,
-0.2796902915,,,-0.1427607588,,,0.44719493,0.1968514387,0.4674569368,-0.23789904,-0.09714717,0.2407554749,,,,,,,
0.09276749731,,,0.2262734138,,,-0.58379537,-0.1854041905,0.07790774107,0.21900198,0.021505231,-0.1248213085,,,,,,,
0.7394257787,,,1.120714317,,,0.4677011,0.2315660153,0.247207433,0.5187579,-0.048303556,0.2718541295,,,,,,,
0.3246039001,,,0.3798183016,,,0.2900226,-0.1944447021,0.4046121538,0.14049396,-0.10751652,-0.1743396891,,,,,,,
1.041966887,,,1.045571524,,,-0.72477853,0.224767864,0.07111012936,-0.22470172,-0.1791914,0.1996807082,,,,,,,
0.346383263,,,0.5360657334,,,0.09369503,0.1547404209,0.014549396,-0.5247413,-0.34349227,0.1407226484,,,,,,,
-0.006921334109,,,-0.03049104732,,,0.50996244,-0.1310750968,-0.3515432775,0.08404752,0.33936784,-0.1601204315,,,,,,,
0.150617839,,,0.2870843539,,,0.014257992,-0.1145778321,-0.2686463594,-0.131932,-0.024360597,-0.1174732648,,,,,,,
-0.08317582048,,,-0.1060767048,,,-0.08344764,-0.02857009546,-0.2167302072,-0.1677409,0.04484702,-0.03806423141,,,,,,,
-0.6799078068,,,-0.736408131,,,0.18989451,0.2854434515,0.2939741313,-0.07287275,0.2651524,0.2838530139,,,,,,,
-0.2213883617,,,-0.296804432,,,0.043730743,-0.3009071081,0.1373245418,-0.11602552,-0.15104611,-0.2926093791,,,,,,,
-0.2220149991,,,-0.06626875581,,,0.08175076,-0.212199819,-0.1278567314,0.016160535,0.14661157,-0.2131730995,,,,,,,
0.1547419139,,,0.157825409,,,-0.27134994,-0.1627079896,-0.008649973199,0.2927617,0.43135414,-0.1617349143,,,,,,,
0.6933998592,,,0.9142455334,,,0.0040571773,0.03734170777,0.00552462507,0.1504706,0.3870432,0.04222291144,,,,,,,
-0.5110486511,,,-0.6524129854,,,0.012591204,-0.09954998227,-0.1228806973,0.008082048,0.006613428,-0.09435092576,,,,,,,
0.1422316331,,,0.4069117623,,,0.06705316,0.0953822943,0.06814291328,0.033430174,0.08328331,0.0996875575,,,,,,,
0.2954357494,,,0.3071920832,,,-0.11338341,0.1308195536,-0.1938600242,0.2551076,0.19278277,0.1172463784,,,,,,,
0.3660753993,,,0.3765019361,,,0.2578071,0.2386274122,-0.1583392173,-0.36189386,-1.4232028,0.2382104161,,,,,,,
0.2695669114,,,0.276813063,,,-0.2557101,-0.2993036911,-0.273294121,0.1462816,0.119514376,-0.2989164738,,,,,,,
-0.5689766932,,,-0.6512058005,,,-0.27106673,-0.04368125849,-0.1673145145,0.11477432,0.17218909,-0.02963288654,,,,,,,
0.5818340815,,,0.5848338352,,,0.10379704,-0.1020057244,0.1543257684,0.009185599,-0.20180057,-0.107437636,,,,,,,
0.1281209989,,,0.1836044726,,,-0.06852204,0.2604270414,-0.171179384,0.3876955,0.216906,0.2618313115,,,,,,,
-0.5547267872,,,-0.5530752667,,,-0.15460965,-0.2023874008,0.2342849076,-0.29663038,-0.06843256,-0.2068341356,,,,,,,
0.3352463174,,,0.3595988702,,,-0.00064937916,0.0172105135,0.0397817418,-0.0058262385,0.12659425,0.03209034469,,,,,,,
0.612218195,,,0.6090682794,,,0.08821876,-0.03866174109,-0.1233887598,0.51553494,0.23330253,-0.02697323569,,,,,,,
-0.6503805268,,,-0.6291944107,,,-0.005401498,-0.3071944935,0.02959415503,-0.07069136,-0.15770152,-0.3060272454,,,,,,,
0.008269594385,,,0.005282085385,,,0.04352043,-0.02556504573,-0.2330287099,-0.20243396,-0.2854176,-0.02306836335,,,,,,,
0.3680727888,,,0.3716382986,,,-0.03073745,-0.1558462695,0.2862338722,-0.057019174,0.05289123,-0.1622560545,,,,,,,
0.5158950413,,,0.4953836491,,,-0.03503649,0.2741924055,-0.01724153571,0.46784773,0.23138663,0.2718909395,,,,,,,
-0.1576387453,,,-0.1630368413,,,-0.3111327,-0.05443778287,-0.05343418196,-0.7691256,-0.5920179,-0.04571288572,,,,,,,
0.6361464558,,,0.6277297651,,,-0.2890742,-0.264126389,-0.2440392822,0.36915886,0.19607353,-0.262280521,,,,,,,
-1.047041986,,,-1.320140337,,,-0.075667456,-0.08342511377,-0.07161618024,-0.16186577,0.08774315,-0.09310525035,,,,,,,
0.7229726819,,,0.6977031528,,,-0.2374014,-0.1766501256,-0.2343395203,-0.15344684,-0.06905299,-0.1818542797,,,,,,,
0.7044623035,,,0.7053016996,,,0.3410261,0.1139060634,-0.2063307762,-0.11835687,-0.33761635,0.101011849,,,,,,,
-0.2510408204,,,-0.1881989713,,,0.12819149,-0.3088206961,0.2141993046,0.40549418,0.014335654,-0.3201757522,,,,,,,
-0.2168989294,,,-0.179544856,,,0.22178364,0.2950566506,0.07120697945,0.08383834,-0.03301812,0.2919484795,,,,,,,
-0.4616482883,,,-0.3184386804,,,-0.23983991,-0.09482649174,-0.340585649,-0.13760608,-0.1367587,-0.08677223528,,,,,,,
-0.2929502218,,,-0.5457010886,,,0.20651598,0.1190803293,0.2089250386,-0.5323303,-0.52917516,0.1231274144,,,,,,,
-0.09495919913,,,-0.1126511455,,,0.25677094,0.1665033473,0.3374541998,0.28129488,0.5280911,0.1714843139,,,,,,,
0.06400179868,,,-0.3431709425,,,-0.48918232,0.2963095527,0.1575800478,-0.14510596,-0.090183236,0.2997952499,,,,,,,
-0.1544603822,,,-0.1398862157,,,-0.4459313,-0.26872208,0.1248440519,-0.035791382,-0.15538883,-0.241711499,,,,,,,
0.2089202504,,,0.1058707941,,,-0.61843854,-0.161977441,-0.02257393301,0.16127166,0.2148833,-0.1509686854,,,,,,,
0.3270127127,,,0.8018177299,,,-0.7428333,0.2057570629,-0.08423963934,-0.062198862,-0.10340331,0.1791126245,,,,,,,
0.5204460111,,,0.6343420745,,,-0.26660728,0.2754984472,0.1580461413,0.025737042,-0.070949785,0.2633363241,,,,,,,
-0.3309561313,,,-0.589002668,,,-0.86757797,-0.2543068772,-0.01751637086,0.05644179,0.061010122,-0.2462513296,,,,,,,
0.2510776538,,,0.3896864392,,,0.12459425,-0.08343502403,0.3552167416,-0.33190957,-0.33639008,-0.08930099212,,,,,,,
-0.05746771832,,,-0.09363104205,,,-1.3194829,0.1114788294,-0.01558143646,0.20391868,0.056335464,0.09858802626,,varphi_eta,varphi_zeta,varphi_XX,varphi_theta,varphi_pieta,varphi_cz
-0.2015793313,,,-0.410933009,,,0.9312402,0.2825684041,0.07032677531,-0.39834446,-0.27616522,0.26412485,varphi_1,1.5601186,0.3278362092,-0.06668054633,0,-0.6034553,0.2806021858
-0.2315875036,,,-0.231253665,,,0.91984296,-0.06969359659,-0.08457956463,0.20129977,-0.10358474,-0.0459031256,varphi_2,-1.2092376,-0.3278362057,0.5226797345,0,3.7421281,-0.2806021858
0.03042340235,,,0.09652783903,,,0.8466628,-0.1885385574,0.4269810319,0.049294714,0.25492,-0.1863009762,varphi_3,1.5606167,0.3278362092,0.3555550684,0,0.6031112,0.2806021858
-0.0004841311511,,,0.003711132531,,,-0.5329284,0.08375000059,-0.07165127248,-0.06807275,0.20151116,0.08632702446,varphi_4,-1.698125,-0.3278362057,-0.8085893278,0,-0.8740365,-0.2806021858
-0.01535785308,,,-0.2942037761,,,0.42375562,-0.1941369622,-0.4190393984,-0.072163634,-0.12890281,-0.2062430735,,,,,,,
0.04199176927,,,0.07490596529,,,-0.4844827,0.1674746129,-0.2263031006,0.018799333,0.10954606,0.1838914455,,,,,,,
0.6040713315,,,0.6491015866,,,-0.7552019,-0.2406552323,0.1303599775,0.1661471,0.07750211,-0.2321879999,,,,,,,
-0.129845818,,,-0.134627913,,,0.36809593,0.2359424822,-0.1102332175,-0.029001532,-0.0053021773,0.2501460372,,,,,,,
0.3461480976,,,0.3050980183,,,-0.29644,-0.2411690386,0.07561286539,0.31879658,0.2811654,-0.262507098,,,,,,,
0.2810219164,,,0.1975014799,,,0.10464819,-0.2214672237,-0.005040799733,-0.24557655,-0.21530035,-0.2322775162,,,,,,,
-0.3087264549,,,-0.4453527018,,,-0.7770593,0.07847100036,-0.09614725411,0.1288524,0.15176429,0.07601255218,,,,,,,
-0.4441009,,,-0.4337563184,,,-1.083943,0.1486150852,-0.3208959401,0.024884505,0.027742585,0.1382214128,,,,,,,
0.1947558949,,,0.1995170406,,,-0.64336276,0.07573401101,0.2202448249,-0.2681968,-0.25114104,0.09603867644,,,,,,,
0.315410944,,,0.252434089,,,-0.65950227,-0.1643093333,0.354480654,-0.031717315,-0.1454181,-0.1459873976,,,,,,,
-0.2142966136,,,-0.2128955675,,,0.0652582,-0.04168331442,-0.1486675441,-0.24271873,-0.13722388,-0.08555221644,,,,,,,
0.4550449522,,,0.4567436094,,,-0.5318469,-0.2171148919,-0.05681248009,-0.21369371,-0.12627071,-0.2183979783,,,,,,,
0.4221157976,,,0.56338247,,,-0.008124383,0.0828314536,0.2550874352,0.3336321,0.20208438,0.09008651843,,,,,,,
-0.4586284298,,,-0.3471086,,,0.4247923,-0.1130836655,0.08825406432,0.094093,0.0281044,-0.07614846418,,,,,,,
-0.0874459281,,,0.0155922873,,,-0.74091035,0.09375093357,0.3080802858,0.16038412,0.24321076,0.1381987819,,,,,,,
0.4110521111,,,0.7376967806,,,0.6341604,-0.06423219668,-0.05363729224,0.43221205,0.2897753,-0.03792063429,,,,,,,
-0.2521527183,,,-0.2025655548,,,0.13443995,-0.1034489714,-0.2568528652,0.08088465,0.07587038,-0.07906014964,,,,,,,
0.5426311951,,,0.5690907358,,,-1.3593211,0.06211583802,0.1527693719,0.30618477,0.28843188,0.04097335829,,,,,,,
-0.1321376607,,,-0.02448135606,,,0.61557937,-0.2375829159,-0.09180991352,-0.049395166,0.008696043,-0.2510197653,,,,,,,
0.09344513132,,,0.06982873425,,,0.6232784,0.1516786554,0.0228593424,-0.26950032,-0.31796956,0.1283138376,,,,,,,
0.1838787468,,,0.08815461877,,,-0.038740374,0.2460092957,0.04314189032,-0.039071687,0.024598256,0.2724906242,,,,,,,
-0.01735679751,,,-0.04900835835,,,-0.29434526,-0.07633847986,0.3293374479,0.32171452,0.23170713,-0.02249430768,,,,,,,
0.0089382449,,,0.002432030993,,,-0.21051991,0.08878546581,-0.08351395279,-0.14555095,-0.123880774,0.1044948236,,,,,,,
0.04497480281,,,0.1563239155,,,-0.50378454,-0.09264807439,0.3532787263,0.11378301,0.10294587,-0.1388302969,,,,,,,
0.3266559671,,,0.4298910481,,,-0.34584865,-0.2759495289,0.08529586345,0.10950348,-0.032335114,-0.273302371,,,,,,,
0.224978993,,,0.1645782683,,,-0.71137017,-0.3195531673,0.2661092579,0.3908732,0.29971674,-0.3091175721,,,,,,,
-0.05847554621,,,-0.0383689627,,,0.07829826,-0.1775713776,-0.02407178655,-0.0035428407,0.11445428,-0.1984828496,,,,,,,
0.2530656157,,,0.277607653,,,-0.6880513,-0.2881603252,0.002238792833,-0.46043718,-0.23521204,-0.3158037692,,,,,,,
-0.2418590715,,,-0.2674922828,,,0.5275172,0.2309691339,0.34452492,0.05147175,0.17926203,0.1847785363,,,,,,,
0.05103945133,,,0.04940827751,,,0.30152732,-0.06134702132,0.2157031,-0.004084812,-0.11510085,0.02662247219,,,,,,,
0.04328863393,,,0.04695656193,,,0.43315235,0.1951368509,0.0330468826,-0.28481728,-0.56293625,0.1874688001,,,,,,,
0.1291269243,,,0.1432952127,,,-0.45647842,0.09047698568,0.008493037894,-0.3461355,-0.23410708,0.07381551774,,,,,,,
-0.0999766636,,,-0.1591646126,,,-0.017945273,0.07117265603,-0.573762238,-0.1576807,-0.27930522,0.07550314183,,,,,,,
-0.4099360839,,,-0.3994806578,,,-0.56933135,-0.1681721624,-0.2147829682,-0.11122726,-0.24198072,-0.1460635995,,,,,,,
0.08875780222,,,0.1201420836,,,-0.41220775,-0.2513206734,0.142672509,-0.19642426,-0.100013874,-0.2636916366,,,,,,,
0.01707623991,,,0.01310599558,,,0.5183285,0.1292191135,0.03833911195,-0.46195516,-0.16437511,0.1522716444,,,,,,,
-0.2102540089,,,-0.1842995825,,,-0.06805433,-0.0791589144,-0.2075482905,-0.029579874,-0.017653268,-0.1586094505,,,,,,,
-0.2328755164,,,-0.2640167207,,,-0.33218324,-0.1814523533,-0.1085819453,0.4822732,0.25110465,-0.2135670346,,,,,,,
-0.080537596,,,-0.1119794702,,,-0.81671166,-0.2680116701,-0.3009309173,0.5286826,0.2998629,-0.2707500954,,,,,,,
-0.02673215749,,,-0.01562893547,,,-0.19163029,-0.01494732272,-0.2259878218,-0.0714825,-0.12735327,-0.03868565474,,,,,,,
-0.1127878786,,,-0.1016322649,,,-0.6548406,0.1710133703,0.1373656392,-0.040203817,-0.14820963,0.1918924662,,,,,,,
-0.4524124128,,,-0.4698387529,,,-0.19240269,0.2723278885,0.4127040207,0.069127105,-0.010171418,0.2849901916,,,,,,,
-0.2081104227,,,-0.2054233212,,,0.41478944,-0.1604085637,0.05311282352,0.07779781,0.0652085,-0.2277799409,,,,,,,
-0.1575672982,,,-0.1559081404,,,-0.005806829,-0.03129988084,-0.1680160314,0.26512215,0.08022344,-0.04799207479,,,,,,,
0.07410700346,,,0.07297919353,,,0.18449196,0.174482761,0.70571208,0.39549875,0.39205322,0.1858247073,,,,,,,
0.03576588363,,,0.1064615208,,,0.05979069,0.1219554046,-0.3104507923,-0.35532486,-0.18070173,0.1689359753,,,,,,,
-0.1939198343,,,-0.213757752,,,-0.3801353,0.2139907329,0.4000724852,0.13794315,0.052129723,0.2925930923,,,,,,,
-0.02158820254,,,0.008250367771,,,0.3681032,0.1945255549,-0.350802958,0.3846382,0.1981609,0.2495162375,,,,,,,
0.1242412352,,,0.1458154463,,,-0.0026202158,-0.3111743414,-0.9540635347,-0.023981566,-0.21048121,-0.3032772462,,,,,,,
-0.06230798098,,,-0.03785716191,,,-0.7575671,-0.111275828,0.1407146752,-0.415942,-0.28798413,-0.1430916748,,,,,,,
0.2457085545,,,0.2744772209,,,0.6584902,-0.170134875,0.04803707823,-0.42591017,-0.23547077,-0.1896435082,,,,,,,
0.2772979232,,,0.2536352834,,,0.7318889,0.09333203545,0.3230369687,-0.24724962,-0.12983455,0.05573235511,,,,,,,
0.02614505209,,,-0.003715548325,,,0.12534653,-0.1153020249,0.2423219085,-0.15089121,-0.21494944,-0.08847253718,,,,,,,
-0.0769099889,,,-0.06340737361,,,-0.22829749,0.1368611013,0.180777207,-0.1039704,-0.06799427,0.1927053116,,,,,,,
-0.1705031553,,,-0.07306492486,,,0.21052311,-0.1051287721,0.02803227678,0.38857773,0.35311434,-0.08901820827,,,,,,,
0.1667177607,,,0.147551953,,,0.474378,-0.1349803257,-0.2119545639,0.1238357,0.16186026,-0.1838715951,,,,,,,
-0.08787968854,,,-0.247050505,,,-0.047512658,0.1116957442,0.2644160092,-0.013962403,0.0044785505,0.116901296,,,,,,,
-0.1854173851,,,-0.1229755374,,,-0.26171184,-0.2818552911,-0.106138438,-0.060595986,-0.19247727,-0.2761622202,,,,,,,
-0.5093500619,,,-0.7510231701,,,-0.10561717,0.02801162746,-0.3744634986,0.25172082,0.3002816,0.005883917036,,,,,,,
-0.04263643785,,,0.05387187089,,,-0.77387196,-0.2710591789,0.1796213686,-0.7022014,-0.37988162,-0.3012503585,,,,,,,
-0.3270628203,,,-0.5561026844,,,-0.18229549,-0.09094987717,-0.2899998426,0.027706753,0.10418073,-0.1358853896,,,,,,,
-0.2193129161,,,-0.2301989903,,,-0.0143417055,-0.1632929926,-0.2612359822,-0.25748903,-0.04370017,-0.07033052854,,,,,,,
-0.08656182563,,,-0.1238814827,,,0.16325392,0.2947165952,-0.2992765903,-0.32788014,-0.39626962,0.2872827549,,,,,,,
0.1842235109,,,0.1795995548,,,-0.65175647,-0.2761761278,0.2963234782,0.11791454,-0.14819738,-0.2931730909,,,,,,,
0.1583670311,,,0.3263057635,,,-0.30687982,-0.2040061512,-0.09304317832,0.076681614,0.0570727,-0.2096819492,,,,,,,
-0.1136131884,,,-0.1314985413,,,-0.5119438,-0.1912505706,0.2023090869,0.35880727,0.24447139,-0.1669803504,,,,,,,
-0.4391376328,,,-0.494291697,,,-0.64745927,0.1258143207,-0.1379762143,0.010034582,0.24468131,0.1127348999,,,,,,,
0.1261065322,,,0.1269655357,,,-0.034386758,0.1635973913,0.2629393935,-0.39466408,-0.089556016,0.1879431924,,,,,,,
-0.6523763069,,,-0.6546716742,,,0.21064956,-0.0815839251,0.3212074339,-0.22350451,-0.17296821,-0.1660950416,,,,,,,
-0.01381656817,,,0.01342558808,,,-0.14853168,-0.3313253028,0.1311554313,0.5313038,0.3100113,-0.3692388591,,,,,,,
0.1281799345,,,0.1427564053,,,-0.53893393,-0.09877239634,0.4106783867,0.43354765,0.09510374,-0.1030458016,,,,,,,
-0.03987784333,,,-0.04302318758,,,0.15579942,-0.1754803625,-0.07292176783,-0.118793346,-0.2599595,-0.1995694254,,,,,,,
-0.1904166637,,,-0.1931526265,,,-0.3792173,-0.2137329398,0.09943895042,0.4925458,0.32034662,-0.189929133,,,,,,,
0.0283818764,,,0.06205962694,,,0.24041155,-0.1864375688,-0.3134834766,0.21285951,0.2861303,-0.1716797007,,,,,,,
0.03547541195,,,0.0383558868,,,0.2147079,0.2177658659,0.1764421165,0.21942419,0.022965016,0.1493015959,,,,,,,
-0.2351115936,,,-0.2328804751,,,0.1040319,0.1008611311,-0.1374987513,0.1848194,-0.083540104,0.08393330107,,,,,,,
0.5495534279,,,0.7772671595,,,0.13094537,0.1756121354,0.09048841149,-0.021145197,0.0703209,0.1927259678,,,,,,,
-1.149765893,,,-1.127060539,,,0.034416206,0.1627619658,0.3729327023,-0.42398316,-0.2075867,0.2096277398,,,,,,,
-0.8050018718,,,-0.851246564,,,0.16574572,0.2102264057,-0.1342732012,0.32332572,0.18364657,0.2916035937,,,,,,,
0.1115120261,,,-0.03880419053,,,0.4434912,0.2021322852,0.25756374,-0.036725882,0.0076236716,0.2604670617,,,,,,,
-0.09242575923,,,-0.1342288126,,,-0.098773144,-0.02320002633,0.1531243771,-0.03339544,-0.11611981,-0.01415578963,,,,,,,
0.271186258,,,0.1135711612,,,0.025852444,-0.0351546451,0.2570584118,-0.389424,-0.19436643,-0.06901234229,,,,,,,
-0.04471720349,,,0.2004294918,,,0.33496177,-0.0983435175,0.3482538164,-0.117006965,-0.04844803,-0.1184389709,,,,,,,
0.1966024999,,,0.2146787057,,,0.14917617,-0.1787259574,-0.07377930731,0.099708356,0.21332967,-0.2164871745,,,,,,,
-1.268632494,,,-1.000695381,,,-0.035882927,0.03787592025,-0.4892838597,-0.071371615,-0.5237012,0.008917278076,,,,,,,
-0.1601911945,,,-0.1633807589,,,0.04185562,0.09809734438,0.3685371876,-0.5157277,0.07287281,0.1199447118,,,,,,,
-0.2431645131,,,-0.1428079145,,,-0.05321138,0.04900913094,0.2899376452,-0.0721046,0.62126434,-0.03642121207,,,,,,,
-1.501294748,,,-1.84347117,,,-0.66926146,-0.09435993551,-0.705183208,-0.56928986,-1.6144333,-0.02635973667,,,,,,,
-1.054258116,,,-1.177019266,,,0.15727952,0.0324243325,-0.09667493403,-0.15998141,1.140704,0.004094327071,,,,,,,
0.5681298013,,,0.7718082122,,,-0.3004163,0.05013197748,0.2323365211,0.2599256,0.38843623,0.1007260161,,,,,,,
0.1446105908,,,0.001712192096,,,0.16785604,0.007941339531,0.1511746943,0.20376496,0.6793833,-0.08738284525,,,,,,,
-0.6012104999,,,-0.573693241,,,0.94702417,0.01508410637,0.2687481344,-0.90518063,-1.7173365,0.02054392384,,,,,,,
-0.1260318335,,,-0.02253801085,,,1.1481259,-0.2160099946,-0.199332267,0.41880405,1.7952371,-0.2315725816,,,,,,,
-0.6731320805,,,-0.6773110824,,,0.8099037,0.1197380146,-0.3757346272,-0.23162898,-0.02536771,0.02225012359,,,,,,,
0.5884621695,,,0.5275618835,,,0.7653486,-0.04028366847,0.3291883469,-0.78627706,-0.449898,-0.04915902446,,,,,,,
-0.03907367741,,,-0.04336360261,,,0.012885703,-0.05796180184,-0.3219164312,0.39589828,-1.3623456,0.02034633414,,,,,,,
0.4780685801,,,0.7194681682,,,0.6876025,0.2586510436,0.7244538069,-0.10197054,0.07108996,0.1498248668,,,,,,,
-0.3337987441,,,-0.3660648026,,,0.289152,0.02112039973,0.09629268944,0.62393,1.4778582,0.02155133172,,,,,,,
-0.4485750438,,,-0.498875725,,,0.24915102,-0.002379675048,0.1152971759,-0.2846287,0.09720517,0.1123152391,,,,,,,
1.482963514,,,1.48698289,,,0.5261547,-0.1053254111,-0.4186432958,-0.78948075,-0.2612622,0.01941560875,,,,,,,
0.4333270341,,,0.4701902467,,,-1.157103,-0.3286291883,-0.1443753242,-0.85362244,-1.2102852,-0.06543081199,,,,,,,
0.6762314573,,,0.7382898037,,,-0.16305047,0.1081187037,-0.2131397575,0.9304918,1.8273981,0.07236461886,,,,,,,
-0.8985627121,,,-0.8103515836,,,-0.2729693,-0.131051819,-0.1268330663,0.21902233,-1.2564152,0.04880006852,,,,,,,
0.8320316931,,,0.8228849544,,,-1.2248784,-0.12333172,-0.2409981191,0.30389592,-0.8847525,-0.09297916785,,,,,,,
-0.4231954664,,,-0.4280229129,,,-0.32953274,-0.1162811688,-0.1315517575,0.40201068,0.2515892,-0.00853516219,,,,,,,
0.2705883005,,,0.3166611364,,,0.54871,0.07850801343,-0.9026238322,0.1149804,0.47149906,-0.05772248858,,,,,,,
2.333933881,,,2.333810478,,,0.88272977,-0.241576569,-0.06424030662,-0.40012774,-1.9895622,-0.1555409685,,,,,,,
0.5417652691,,,0.5405165556,,,-0.49970594,0.01920335957,-0.02967492305,0.8176104,0.28400487,-0.007093891882,,,,,,,
-1.486888526,,,-1.541819478,,,0.059662078,-0.136848247,-0.761972487,0.21348931,0.74712765,-0.09930161152,,,,,,,
0.02929061844,,,-0.04950046238,,,-0.49827173,0.1023006673,0.4752548039,-0.7794318,-1.2798669,0.3464179645,,,,,,,
0.4013721905,,,0.3169028242,,,-1.3346632,0.1736938724,-0.2740662396,0.60395455,0.2709695,0.221662254,,,,,,,
-1.453677249,,,-1.702386902,,,-0.15086795,0.08958570882,0.5306785107,0.06287415,-0.22792493,0.06305585752,,,,,,,
0.3808542526,,,0.3441673396,,,0.08978143,0.08131910105,0.7724471092,0.484357,1.1424601,-0.01075908213,,,,,,,
-1.53410575,,,-1.590684432,,,-0.67493445,-0.1131042745,-0.5648275614,-1.0097857,-1.6846298,-0.09349413107,,,,,,,
-0.1214531001,,,-0.1381897133,,,0.40070382,-0.02204996996,0.1618651301,-0.74078995,-1.7786951,-0.01617643143,,,,,,,
0.3036949517,,,0.3247506643,,,0.78662586,-0.08271053082,0.2983488142,0.77472854,2.1713724,-0.1107318067,,,,,,,
0.4292612247,,,0.4134570834,,,0.26670358,-0.1363727659,0.1604147851,-0.20268604,-0.40461254,-0.1487452838,,,,,,,
-0.2920455235,,,-0.3004550672,,,-0.44300124,0.1123023241,0.1500399262,-0.032360416,-0.040745776,0.0943943353,,,,,,,
-0.1434552592,,,0.06122921516,,,0.27292028,0.09569803814,-0.151433453,0.11863657,0.38161153,0.1057278703,,,,,,,
-0.01122762255,,,-0.002321869623,,,-0.0066180364,-0.1381288449,0.1152094826,-0.037815675,0.10165352,-0.1577777812,,,,,,,
-0.1418749448,,,-0.136197865,,,-0.14042453,0.1955936841,0.1872983128,-0.07452125,-0.07495626,0.1993519697,,,,,,,
-0.09328933294,,,0.1981532928,,,0.03988294,0.1007004908,-0.2029850483,0.2737513,0.35184935,0.05260299554,,,,,,,
-0.08355409089,,,-0.09478322096,,,-0.08464018,-0.2541043837,0.2253792882,0.1509275,0.03870036,-0.2072797763,,,,,,,
-0.3136860222,,,-0.4006430771,,,-0.21958137,0.06324861199,0.1161913872,-0.059972968,-0.06422598,0.08999188501,,,,,,,
0.05480188765,,,0.05356720355,,,-0.32856402,-0.1849661136,-0.2890656292,-0.07692721,-0.19335341,-0.25141679,,,,,,,
0.2716677353,,,0.3298735554,,,-0.19601583,0.2257022778,0.01049109641,0.09112141,-0.2200076,0.2288862784,,,,,,,
0.1556099531,,,0.1232136097,,,-0.016073572,0.2079907599,0.1825513542,-0.059842866,0.14038229,0.2174467601,,,,,,,
0.3914457447,,,0.1521518806,,,-0.018200615,-0.0674559538,0.02596604452,0.15359326,0.19479053,-0.1096490138,,,,,,,
-0.07415749168,,,-0.5813853331,,,0.14652373,-0.01472365511,-0.01624947414,0.054419994,0.023021875,-0.02785857789,,,,,,,
0.4968825221,,,-0.07390696944,,,-0.3869982,0.2162569421,-0.0004823140334,-0.22158994,-0.22499743,0.2152722566,,,,,,,
-0.103944022,,,-0.09839557738,,,-0.21710894,0.1847941861,-0.2295005471,-0.21625403,0.043331202,0.1928543374,,,,,,,
0.18614334,,,0.1617064463,,,0.57244444,0.2053370865,-0.2341044247,0.13362786,0.37500048,0.195249715,,,,,,,
0.09845104336,,,0.1000033619,,,-0.14747377,0.1562344844,-0.2398838997,-0.24853438,0.2745336,0.1461802241,,,,,,,
-0.1026038647,,,0.1077278977,,,0.08081793,-0.07457616366,0.4879151881,0.1707705,0.29912895,-0.09015640399,,,,,,,
-0.2048193259,,,-0.103622008,,,0.07169016,-0.139926627,0.1583636999,-0.7534738,-0.068829626,-0.135188669,,,,,,,
0.5743398005,,,0.4518467296,,,0.24805182,0.2236605684,-0.1793062091,0.04020891,0.24193195,0.2906745753,,,,,,,
-0.1222151882,,,-0.08764403758,,,-0.07749039,0.2312529161,-0.1703533828,0.26907283,-0.34778312,0.2340995461,,,,,,,
0.09736047476,,,0.06719198334,,,0.06386237,-0.3538262275,0.1750343591,-0.5444798,0.030200368,-0.3341724752,,,,,,,
0.3062747111,,,0.382696387,,,-0.2644785,0.007045658641,-0.01873612776,-0.033624373,-0.23798828,-0.02290975111,,,,,,,
0.4577180301,,,1.978049462,,,-0.11657317,0.3259925714,-0.6122847199,0.3356959,0.3830961,0.3311979124,,,,,,,
-0.2137108292,,,-0.7827678189,,,0.11077371,0.2816123372,0.07397562265,-0.13853438,0.023758149,0.2775937549,,,,,,,
0.1841565204,,,0.1918505193,,,-0.45405945,0.1797324254,0.3012048304,-0.10515823,-0.041909307,0.1789989645,,,,,,,
0.111757968,,,0.1014581795,,,0.30846614,0.2696828877,0.1241763309,0.34472638,0.3746055,0.2646497891,,,,,,,
0.1154329352,,,0.1287635365,,,-0.19347903,0.2928649385,0.3560957611,-0.39364526,-0.23432967,0.2887788131,,,,,,,
0.07361797177,,,0.5136751416,,,-0.14028175,-0.2235311286,0.651494801,0.5165022,0.14524494,-0.2173874074,,,,,,,
0.3962022534,,,0.3682710224,,,-0.23354527,-0.1103917162,-0.219113946,0.012592566,0.06450446,-0.0848204869,,,,,,,
0.3755475828,,,0.3322238452,,,-0.030210864,0.1910931872,-0.2605571449,0.7398435,0.38155293,0.174095933,,,,,,,
0.01333033882,,,-0.1124471857,,,-0.100984074,0.03838062372,0.08296175301,-0.043568406,0.12696968,0.02966667703,,,,,,,
0.1402930158,,,0.03657008456,,,-0.04791645,0.0004772916437,-0.1187067032,-0.1882202,-0.1858759,-0.01338973998,,,,,,,
0.0578792389,,,0.0454380107,,,0.46858364,0.241690034,0.1856465787,-0.0784132,0.0002426484,0.2171598797,,,,,,,
0.05779607561,,,0.2553204206,,,-0.004309063,-0.1536457026,0.1395335048,-0.19801812,-0.032471295,-0.1435823551,,,,,,,
-0.3861429387,,,-0.4283071681,,,0.7299813,0.03428893713,0.02730388567,-0.36539286,-0.17820643,0.01157873724,,,,,,,
-0.4934061656,,,-0.5448636255,,,-0.4578242,-0.1606677029,-0.1857341677,0.13771538,0.07693267,-0.1559291949,,,,,,,
-0.1853465846,,,-0.06994766059,,,-0.3658087,-0.25843686,-0.1420840472,-0.3050418,-0.10945848,-0.2877713529,,,,,,,
0.3343657525,,,0.3094716854,,,-0.79624444,0.2000526125,-0.2066917419,-0.13692495,-0.04842258,0.234510396,,,,,,,
-0.2170204088,,,-0.04497314827,,,-0.49963075,0.2974332036,-0.01887193695,-0.17442434,-0.4530381,0.3316983423,,,,,,,
-0.1349266798,,,-0.1126111187,,,0.33520144,0.09363338671,-0.06331472844,0.23941086,0.10929566,0.04187793603,,,,,,,
-0.0273483628,,,0.03262342118,,,-0.657785,0.1877440428,0.1387289017,-0.16095744,0.061251,0.1910962551,,,,,,,
0.3903045008,,,0.3416047475,,,0.39920282,-0.007933273405,-0.02792858332,0.0034647656,0.37622008,0.006887132922,,,,,,,
0.1119969293,,,0.1659678295,,,-0.19683982,-0.3751499662,0.2398082763,0.12686697,-0.06712382,-0.4239206968,,,,,,,
0.2149901559,,,0.1885270496,,,-1.4357891,-0.1799108592,0.08986084908,-0.086353056,-0.13473578,-0.1914336482,,,,,,,
-0.04846991636,,,-0.1937632628,,,-0.2647515,0.2223146253,-0.2068972886,-0.23541595,-0.06898143,0.2272536486,,,,,,,
0.2002579771,,,0.2866872239,,,-0.23309587,-0.2232305835,0.1155168936,0.43844834,0.10371054,-0.2137161604,,,,,,,
0.4331960612,,,0.4088784373,,,0.0019353159,0.1706295722,-0.4036339819,0.4213872,0.39254013,0.1715231895,,,,,,,
0.327419619,,,0.2864918353,,,-0.25125802,-0.2210608761,0.4167914689,0.23404208,0.18639977,-0.2314167047,,,,,,,
-0.06302395305,,,0.09331390227,,,0.1574438,0.01272439039,-0.4370239377,-0.00046195713,-0.24312581,-0.00196807855,,,,,,,
-0.1775926393,,,-0.150939124,,,-0.3067359,0.139027131,-0.09720614552,0.4075612,-0.17338768,0.1488661545,,,,,,,
0.488119853,,,0.4166755637,,,1.1892713,0.006587760267,-0.05489900708,0.2863323,0.1003971,0.06925680352,,,,,,,
-0.08564190954,,,0.1297733427,,,-0.07467878,-0.2478296156,-0.059486527,0.12028573,0.20523325,-0.2436401128,,,,,,,
0.5447755796,,,0.5146124141,,,-0.38129607,0.1153767027,-0.0713506937,0.79052967,0.14550883,0.1337276427,,,,,,,
-0.1257794291,,,-0.1607722324,,,-0.45126545,-0.3028023848,-0.3746539354,0.23406364,0.2597037,-0.3374813732,,,,,,,
0.2696081019,,,0.1906382821,,,-0.26999956,-0.1943250732,-0.009962447919,-0.113899305,0.09693871,-0.1641581554,,,,,,,
0.1519134111,,,0.1222892575,,,0.32604283,-0.2723860909,0.1651636362,-0.22199985,-0.0902759,-0.2767542181,,,,,,,
0.1874320545,,,0.1195109868,,,-0.20058616,-0.006835594639,0.3135323822,0.25972566,0.23874462,-0.01416131961,,,,,,,
0.2723436204,,,0.2331989086,,,0.35048598,-0.1427651857,0.3347783983,-0.28218722,-0.12022398,-0.1453683457,,,,,,,
0.4110568711,,,0.4015291328,,,0.06630767,-0.03567043904,-0.223296985,0.114825375,0.012990744,-0.03858058286,,,,,,,
0.1525381788,,,0.155435514,,,0.04174267,0.004621254249,-0.2941228747,-0.24483505,-0.20109743,0.009732822896,,,,,,,
0.261003596,,,0.29288703,,,0.25128835,0.1983420539,-0.008532769047,0.13924293,0.059470013,0.229456794,,,,,,,
-0.2105566919,,,-0.2389941334,,,-0.71025026,0.1753947242,0.1243450791,-0.25681144,0.21188976,0.1932468914,,,,,,,
0.1089303128,,,0.2033507494,,,0.20317297,0.1598255636,0.09858961403,0.110359356,-0.08931593,0.1438729198,,,,,,,
-0.2023474336,,,-0.05810746034,,,0.08302259,-0.2610428956,-0.3359518945,0.14015985,0.0059285224,-0.2663033449,,,,,,,
-0.1729033644,,,-0.1500570523,,,0.19398594,-0.05316452234,-0.03281740099,-0.20648706,-0.16203006,-0.04542073763,,,,,,,
0.06611473007,,,-0.1316343433,,,0.43199804,-0.01766265524,0.08524631709,-0.3987018,-0.1611632,-0.0260753636,,,,,,,
0.2895422592,,,0.3021924206,,,0.76245826,-0.03300733546,-0.1020053849,-0.13732967,-0.21977486,-0.02458586193,,,,,,,
-0.01688104091,,,0.4655743586,,,-0.011847855,0.06762190801,-0.1933133602,-0.25012878,-0.23171166,0.06263099824,,,,,,,
0.2657691586,,,0.1259449005,,,-0.35795024,0.2047404925,-0.09356553108,-0.097843096,-0.0714833,0.210356751,,,,,,,
-0.08110838452,,,-0.1130777904,,,-0.9432201,-0.0759814016,-0.1014929265,-0.21923424,-0.26564446,-0.07520260823,,,,,,,
-0.2668494805,,,-0.3772872842,,,-0.06909306,0.2151211182,-0.02945626341,0.14975315,0.07813231,0.2080463283,,,,,,,
-0.8717557577,,,-0.8511069205,,,-0.110889025,-0.1881085261,-0.1433610618,0.13099504,0.04003476,-0.1886863222,,,,,,,
-0.4079835504,,,-0.4671169333,,,-0.6756032,0.1121087653,0.1645604968,0.33049372,0.1132321,0.1072855448,,,,,,,
-0.7930301511,,,-0.8367862333,,,0.21490262,-0.1152079411,0.1954962015,0.16899425,0.18445973,-0.1211334256,,,,,,,
0.04347785156,,,0.1900419069,,,0.10934277,-0.009223701525,0.2986634374,0.005993536,0.018594308,0.00441604732,,,,,,,
-0.1351567533,,,-0.1078400161,,,-0.17930113,-0.2973779627,0.1239274815,0.04275817,0.0012265497,-0.2894312669,,,,,,,
-0.1310374813,,,0.002021695721,,,-0.2989604,0.06690405517,-0.135702163,0.065389976,0.112935945,0.05957905825,,,,,,,
-0.4252828852,,,-0.3995201121,,,-0.13121682,0.0773590059,-0.06958527118,-0.21223475,0.05550501,0.06887191375,,,,,,,
-0.2326730945,,,-0.2083070438,,,-0.24340871,0.1815981059,-0.1195548549,-0.08927118,-0.0496001,0.1822015863,,,,,,,
-0.3213981379,,,-0.3718593002,,,0.3018552,0.1736515853,0.1558818072,-0.19740799,0.10854674,0.1814469654,,,,,,,
0.1915786661,,,-0.2224925748,,,-0.16287826,-0.1143761804,-0.3248176575,-0.14287902,-0.18516304,-0.1043570788,,,,,,,
0.3515468301,,,0.3561100832,,,-0.04355247,-0.2655640872,-0.3387985229,-0.25165167,0.1635109,-0.2752873746,,,,,,,
-0.5913805445,,,-0.6018001512,,,1.0402385,0.1005691058,-0.306981504,-0.00063124066,0.17442277,0.08412376505,,,,,,,
-0.2787125323,,,-0.4925997385,,,-0.3752962,0.1453566526,0.2228389531,0.5348649,0.0812734,0.1414722564,,,,,,,
-0.5121659492,,,-0.4823548446,,,0.15248618,-0.2520300398,0.2220250964,-0.60895216,-0.18624361,-0.2620527598,,,,,,,
0.8495100104,,,0.7370665425,,,-0.47410774,-0.1229182751,-0.2344421744,0.011993609,-0.17181185,-0.1139999211,,,,,,,
0.4306017504,,,0.486086385,,,-0.40763193,0.05704917287,0.2722750008,-0.18361057,-0.096695416,0.05640312237,,,,,,,
-0.1001578815,,,-0.07339137859,,,-0.043824468,0.2667082156,0.3391177356,-0.073854655,0.08173248,0.2730707026,,,,,,,
-0.1679214414,,,-0.1408949313,,,-0.0018696123,-0.2613110811,0.04071612284,-0.00078192266,0.009242776,-0.2564430683,,,,,,,
-0.5804707265,,,-0.6563174374,,,0.6933493,-0.2920145879,0.1044819281,-0.035335388,0.01793309,-0.2866063391,,,,,,,
-0.238006223,,,-0.2525043363,,,0.19121423,-0.2828991375,0.1481894851,-0.010806043,0.09451959,-0.2764227747,,,,,,,
0.1353370967,,,0.1441231749,,,0.13270602,0.08810044685,0.06957430393,0.17656818,-0.15479392,0.07835820825,,,,,,,
-0.5031750617,,,-0.4755822213,,,0.40588444,-0.09932991319,-0.1254238337,0.22963503,0.3156737,-0.112422004,,,,,,,
0.0418840972,,,0.1652167711,,,-0.5967562,-0.3153990344,0.2465670556,0.47821775,0.30069384,-0.3096455137,,,,,,,
-0.6106676973,,,-0.5471021394,,,0.11115329,0.01898728477,-0.2863870263,-0.37519073,0.04430878,0.02673665103,,,,,,,
0.162066553,,,0.07086902408,,,0.058359247,0.1253783019,0.315599978,0.23072302,0.27787492,0.1349206601,,,,,,,
0.3481218543,,,0.3660496843,,,0.24494278,0.2054458677,-0.2195765525,0.29939276,0.25994945,0.213644146,,,,,,,
0.2853370219,,,0.1109768614,,,0.059437845,0.2097532169,0.4360763133,0.076711155,0.2999197,0.2155877676,,,,,,,
-0.1019781292,,,-0.1472720613,,,-0.096319266,0.1086182164,0.3799371123,-0.36718073,-0.13487327,0.114101844,,,,,,,
0.6163545727,,,0.2745565688,,,-0.16662252,0.1543169359,0.2051710635,0.042897504,0.09698488,0.1556583408,,,,,,,
0.8426778799,,,1.887438242,,,-0.18704313,0.2316695699,-0.1039805487,0.26220882,0.30237293,0.2527027481,,,,,,,
0.1021904107,,,0.06838042635,,,0.39419645,0.1208257325,0.2433268279,0.41702217,0.29070568,0.09854590317,,,,,,,
-0.4258834184,,,-0.2692711877,,,0.0571359,-0.02604823155,0.1744092107,-0.22743459,-0.24704948,-0.03597188695,,,,,,,
0.160937643,,,0.1957180515,,,-0.038297918,0.09211335518,-0.05194955692,-0.06851039,-0.09511025,0.1318455545,,,,,,,
0.5403365493,,,0.458096336,,,0.20659156,-0.2299895416,0.05851983279,0.33113208,0.23118448,-0.2281991355,,,,,,,
0.3693755245,,,0.3190499975,,,0.119404964,-0.191611703,0.1036432534,0.2738894,0.31794107,-0.1886769004,,,,,,,
-0.07340837355,,,0.0512906768,,,0.23967463,0.05764180087,0.05467878655,0.051509626,0.0760649,0.07662935218,,,,,,,
0.3020456506,,,0.1739196366,,,0.30754018,-0.06499156281,-0.1273519099,0.31279218,0.4217225,-0.06663772815,,,,,,,
-0.1218690267,,,-0.2702209885,,,-0.31818154,-0.02579465624,-0.1010194868,-0.16614749,-0.21896514,-0.01258086798,,,,,,,
0.2133598548,,,0.3145097857,,,0.15570527,0.2857406174,-0.02378934994,-0.05439444,0.012086842,0.2920084784,,,,,,,
0.1187383186,,,0.1288893524,,,-0.50421,0.1195839734,-0.1355210096,0.16417731,-0.0017108939,0.1253372034,,,,,,,
0.3900316136,,,0.325451646,,,0.12017535,-0.05023240424,-0.3456041515,-0.48212895,-0.12753671,-0.05436020097,,,,,,,
-0.1032179733,,,-0.02344264321,,,0.14882565,0.2194449258,0.5204743743,-0.1208417,-0.17439596,0.2158968957,,,,,,,
-0.08436603176,,,-0.08084126907,,,-0.3684436,0.2768070395,0.5527681708,-0.22629878,-0.025939519,0.2876942554,,,,,,,
0.2392209637,,,0.1887253576,,,0.3863485,-0.1732668463,0.2307244241,0.113566734,0.14904091,-0.1901239655,,,,,,,
0.6601769928,,,3.353849348,,,-0.19591077,0.2230160839,-0.03385619447,0.20517793,0.23564325,0.2233541175,,,,,,,
0.2594105945,,,0.2487290494,,,0.30857146,0.1800798255,0.5167436004,-0.44847128,-0.23345752,0.1815202033,,,,,,,
-0.1343542221,,,-0.1902035531,,,-2.3844135,0.2463302444,0.41813761,0.20597094,-0.16602156,0.2576662586,,,,,,,
0.4262379618,,,-0.4596920259,,,-0.3426897,-0.04951845958,-0.6568585038,-0.06889888,0.19723444,-0.05996317716,,,,,,,
0.7230229769,,,0.3575130774,,,0.29216346,0.07103961724,-0.1652153283,-0.36774892,-0.28618988,0.06632586709,,,,,,,
0.09524152463,,,0.02223823159,,,-0.026077606,0.190329332,0.01623102278,0.13266411,-0.0028896977,0.1807016551,,,,,,,
0.2817006345,,,0.210079961,,,-0.31651866,-0.08481212937,-0.2146458477,0.15642871,0.33513728,-0.08523093827,,,,,,,
0.3607352662,,,0.3470519437,,,-0.6981899,-0.09141039211,0.3465341032,-0.31059685,-0.16425857,-0.09610224647,,,,,,,
0.3467328976,,,-0.01510360819,,,0.46935916,0.02880164682,1.656245112,0.32933253,0.06488812,0.037961395,,,,,,,
0.06668502512,,,0.1063059684,,,-0.24542075,-0.09919242689,0.1400359273,-0.34139678,-0.31126523,-0.08667541622,,,,,,,
-0.03421974964,,,-0.1026354971,,,0.21488869,0.200271349,-0.3322249353,0.07437947,-0.10872285,0.1951894457,,,,,,,
0.1228632777,,,0.2532609288,,,-0.014312423,0.149121457,0.2498251349,-0.8897992,-0.1124303,0.1374364962,,,,,,,
-0.5747820235,,,-0.6514290665,,,0.14323165,0.1384863559,-0.7294692993,-0.20857249,-0.057286747,0.1541278962,,,,,,,
-0.1876789433,,,-0.2086920207,,,-0.30320495,0.06047392107,-0.01786353625,0.12993163,0.145057,0.04246739153,,,,,,,
2.647204447,,,2.843891862,,,0.025041057,-0.05506000685,-0.07313857228,-0.29697546,-0.21739003,-0.04594711206,,,,,,,
0.4948491787,,,0.4496771872,,,-0.029892525,-0.1706531123,0.1507971436,-0.18587233,-0.14051422,-0.1802915264,,,,,,,
1.152415978,,,1.098228028,,,-0.1927149,0.06198011885,0.5588799715,-0.22729945,-0.24272364,0.06768653474,,,,,,,
0.9107125243,,,1.046352933,,,0.119996525,-0.2861389686,0.150377512,-0.28653866,-0.21784624,-0.3011958567,,,,,,,
-0.07422740311,,,-0.1057347727,,,0.09169679,0.138392784,-0.02279998735,-0.3431307,-0.25408965,0.1676320832,,,,,,,
-1.481650753,,,-1.349020234,,,0.12858793,0.1913464696,-0.2417423725,-0.037417244,-0.2146088,0.2200018782,,,,,,,
-0.9072258851,,,-0.8722791628,,,-0.06974384,-0.1067012893,0.3805192411,0.2868606,0.2339792,-0.1448515502,,,,,,,
0.3177877102,,,0.3758948881,,,-0.26364195,0.1671779288,0.1297529936,-0.19727023,0.10475807,0.1715328049,,,,,,,
-0.3811657114,,,-0.4315151745,,,0.54230726,-0.1283398443,-0.2357313782,-0.4341811,-0.36727536,-0.1212080207,,,,,,,
-0.2803612739,,,-0.04165075778,,,0.075970754,-0.1608122495,-0.1508845836,0.020712422,-0.16947234,-0.1702940147,,,,,,,
0.278839029,,,0.1500763979,,,-0.9669481,0.008400568501,0.1894774437,0.18590647,0.133339,-0.007649051494,,,,,,,
0.1987228282,,,0.04481972505,,,-0.26331565,-0.07077552716,-0.1075711995,-0.010336672,0.121244036,-0.06581400523,,,,,,,
0.4603292601,,,0.5614656986,,,-0.23558131,-0.2005921075,0.1218662858,0.19019344,-0.20998716,-0.1885478047,,,,,,,
0.6631033098,,,0.7298711264,,,0.28797814,-0.1663344992,-0.1881194264,-0.089790195,-0.25679922,-0.1644061714,,,,,,,
0.4806748028,,,0.4110420112,,,0.3300942,-0.09524625664,-0.00542255491,0.44199687,0.11560377,-0.1046981265,,,,,,,
-0.1072129928,,,-0.02564308828,,,0.22140992,0.1207706388,-0.0363876,0.18739858,-0.08388062,0.1032932135,,,,,,,
0.6565340595,,,0.6670413873,,,-0.26672623,0.1475454637,0.200375542,0.68183386,-0.15583839,0.1524247651,,,,,,,
-0.2102412963,,,-0.2607352968,,,0.49130324,-0.3185206958,0.420073688,0.004759687,-0.22706732,-0.2671453072,,,,,,,
-0.607313423,,,-0.392903269,,,-0.21930361,0.01463329568,-0.08898361772,0.1124057,0.25654852,0.01924073887,,,,,,,
0.6389943868,,,0.586964333,,,-0.32553142,-0.3107367229,0.1025846675,1.1768308,0.2733035,-0.2896744806,,,,,,,
0.9921288897,,,0.9363641917,,,-0.07348081,-0.03107401611,0.2047069967,0.2905617,0.3222856,-0.04561420514,,,,,,,
0.2303400089,,,0.132064294,,,0.12677823,0.072700788,-0.04430614039,-0.42676565,-0.26454246,0.04910449998,,,,,,,
0.1841393729,,,0.04970248868,,,0.09867368,-0.2196278676,-0.4410585761,-0.17610988,-0.18987812,-0.2289461493,,,,,,,
1.310218374,,,1.232825584,,,-0.019941011,-0.1187988511,-0.6951279044,-0.24349652,-0.29590994,-0.1249296994,,,,,,,
-0.2290036989,,,-0.2997678625,,,0.31850013,-0.1189226339,-0.4133588374,5.04E-05,0.09529672,-0.1242468547,,,,,,,
0.3319974226,,,0.3087070954,,,0.004229282,0.261926541,0.3772912323,-0.16493,-0.2690614,0.2517104588,,,,,,,
0.9653445141,,,1.065969504,,,0.32280508,0.1680526992,-0.8352118134,-0.31092998,-0.21814416,0.1847347,,,,,,,
-0.2504255893,,,-0.2105730699,,,0.12579818,-0.08814666391,-0.0554128103,0.105008624,0.054452978,-0.06778800661,,,,,,,
-0.2291230133,,,-0.2323064875,,,-0.5457191,0.2501149454,0.1930669993,-0.69520026,-0.21381406,0.2074714636,,,,,,,
-0.1402350738,,,-0.009875174203,,,0.22314382,-0.07004682403,0.4497129321,-0.14272796,-0.15367143,-0.07916571368,,,,,,,
0.317179301,,,0.4738275341,,,0.58544457,0.2574104309,0.3500501513,-0.20608847,-0.26959026,0.2452576886,,,,,,,
-0.2788904035,,,-0.3045205225,,,0.03456018,0.1502829757,0.3026504517,0.079374336,0.05988505,0.1796268138,,,,,,,
-0.2686435517,,,-0.05760097743,,,0.53368604,-0.2517967432,0.2458980083,-0.08790613,-0.06367588,-0.2639319678,,,,,,,
-0.3139044468,,,-0.2665097079,,,0.18223204,0.3265444356,0.1112692803,0.2744443,0.35440654,0.3382436739,,,,,,,
-0.493592839,,,-0.6795357595,,,-0.047821812,0.1796686675,-0.3322799504,0.29821068,0.19578367,0.171301622,,,,,,,
-0.2978450435,,,-0.2428705453,,,-0.39649203,0.1087552106,-0.07928812504,-0.2966761,-0.2235553,0.1287654208,,,,,,,
-0.08180988497,,,-0.05508121646,,,-0.1302293,0.3605314195,-0.3451808393,-0.39817703,-0.3123362,0.2994774403,,,,,,,
0.01326479016,,,-0.178802667,,,-0.309858,-0.1816359732,-0.2315398157,0.07108158,0.13100909,-0.242291046,,,,,,,
-1.027841383,,,-1.055414956,,,0.42587328,-0.1438959183,-0.310936451,-0.08637262,-0.15585102,-0.06858645675,,,,,,,
-0.6761697691,,,-0.6131667994,,,-0.030552443,-0.2843295151,-0.100830853,0.0010984963,0.10452283,-0.2880896869,,,,,,,
-0.4265711965,,,-0.3766697479,,,0.7185324,-0.08591456441,0.2318647206,-0.5818696,-0.24359532,-0.1044122334,,,,,,,
0.5576319242,,,1.123425082,,,0.40868926,0.3140071201,0.09717196226,0.08449714,0.09500082,0.3284489136,,,,,,,
-0.1813295049,,,-0.2392451196,,,-0.2639637,-0.06799903474,-0.02133519948,0.14898929,0.15527435,-0.04705249003,,,,,,,
-0.03546817789,,,0.09853425648,,,-0.37491247,0.06437040728,-0.1726706773,0.21416068,0.208277,0.06808564024,,,,,,,
0.3401945707,,,0.2395750604,,,-0.20277344,0.2552422792,0.006321074907,-0.04952445,-0.18576914,0.2491551376,,,,,,,
-0.5339511811,,,-0.5556546282,,,-0.6594662,-0.1998081839,-0.2158911973,-0.25592086,-0.090614155,-0.2162300245,,,,,,,
-0.6517026461,,,-0.5940910392,,,0.051234085,-0.06770672362,0.1762116998,0.41892365,0.22496435,-0.05552352604,,,,,,,
-0.09089229015,,,-0.1607971388,,,0.19435713,-0.1876210684,-0.3889232278,-0.33462593,-0.2719129,-0.1765696134,,,,,,,
0.2757059385,,,0.2704444058,,,-0.52699465,0.05455221042,-0.1146952659,0.080597766,-0.0182468,0.05431670207,,,,,,,
-0.4299724418,,,-0.3804213901,,,1.2909693,0.1874673948,-0.4480562806,-0.13801914,-0.28761315,0.08926991386,,,,,,,
-1.144078815,,,-2.49993891,,,-0.6944449,0.1043619196,0.1258690059,0.14266652,0.12902851,0.09929756849,,,,,,,
-1.19961482,,,-1.231438825,,,-0.036913004,0.1458793556,-0.06643016636,0.45261943,0.22989082,0.1254765288,,,,,,,
0.6584843538,,,0.7171768189,,,0.6120743,-0.2040583485,0.02771632187,-0.18765278,-0.06582087,-0.1793078706,,,,,,,
-0.217348395,,,-0.08563882153,,,0.009543657,-0.1262384835,0.2078565061,0.16835375,-0.12424606,-0.08311245887,,,,,,,
0.05411298496,,,-0.2906945885,,,-0.007152245,0.1973684333,-0.01109567564,0.10987652,-0.011917246,0.209105155,,,,,,,
0.1139678931,,,0.234207765,,,0.20865582,-0.3118041864,0.6526232958,-0.2566376,-0.19281675,-0.2955544472,,,,,,,
-0.5838926916,,,-0.5134591424,,,0.036447782,0.0571829757,0.3065791428,0.12143414,0.0062230453,0.05976357993,,,,,,,
-0.09087543056,,,-0.07273961052,,,-0.32943162,-0.2177208547,0.1439876705,-0.07586575,-0.13437477,-0.2035256357,,,,,,,
0.02930594858,,,0.7493108274,,,0.06084521,0.1640523839,0.3828616142,-0.21045032,-0.2031464,0.1510591679,,,,,,,
0.1883001252,,,0.1462240094,,,0.61827815,0.2070217667,-0.1227266863,-0.1071302,-0.13774516,0.1485337478,,,,,,,
-0.2806391947,,,-0.4476271289,,,0.21949135,-0.4606287231,-0.01794070005,0.00445477,0.245265,-0.3809112797,,,,,,,
-0.4449678549,,,-0.576894191,,,0.20942065,-0.08286227311,-0.5317369103,0.6195281,0.22908978,-0.06321632759,,,,,,,
-0.0138632529,,,-0.1940064765,,,-0.09967611,-0.04297261382,0.9760971069,0.2750292,0.09030107,-0.03443476618,,,,,,,
0.205028142,,,0.1783875856,,,0.121911615,0.04646702458,0.1420484185,0.0014308578,-0.13523242,0.06448165989,,,,,,,
-0.4376377893,,,-0.2398894929,,,-0.3964128,-0.1261640164,-0.1161680594,-0.064015,0.01667904,-0.1288249572,,,,,,,
-0.05861867559,,,-0.0861244355,,,0.093861975,0.2263526709,-0.3603264391,0.07108262,0.046201766,0.2417801179,,,,,,,
0.4111963663,,,0.2185278798,,,0.375034,0.09411022283,-0.7022076845,0.21822768,0.23906828,0.09248875913,,,,,,,
-0.07185228719,,,0.0300705924,,,-0.006831832,0.1407940498,-0.3229469657,-0.10342157,-0.028804742,0.1801068562,,,,,,,
0.1468290188,,,0.1727343567,,,0.20235886,-0.1816167176,0.3043602407,0.22466575,0.22348486,-0.2136790588,,,,,,,
0.1083737529,,,1.05818713,,,-0.01738087,-0.08814077043,-0.3011613786,-0.2319068,-0.30864897,-0.1084479544,,,,,,,
0.4624010611,,,0.443730294,,,-0.0015979732,-0.3010861199,-0.1543321162,0.1332235,0.06562517,-0.2483993181,,,,,,,
-0.07620410775,,,-0.01673234486,,,-0.02446075,0.04515190701,0.0531764254,0.019805899,0.06835859,0.04360202117,,,,,,,
0.03604666775,,,0.08725326727,,,0.090024896,-0.2214079864,0.2615358829,0.03355971,0.05786164,-0.2241110855,,,,,,,
-0.3617193791,,,-1.005881113,,,0.21665965,0.162103361,-0.1068480983,-0.21390785,-0.07000232,0.2001577779,,,,,,,
0.02135365954,,,-0.005985320627,,,0.1925816,-0.128686098,-0.3614574671,0.16165648,0.05273672,-0.1217540347,,,,,,,
1.120735983,,,0.9244864625,,,0.3565663,0.1031815259,-0.1546799093,-0.073704906,-0.14156787,0.1112308152,,,,,,,
0.5769078255,,,0.6644291298,,,-0.0046844427,-0.1792793982,-0.0616504997,0.13028778,0.16144802,-0.1810036347,,,,,,,
-0.289180062,,,-0.3135461776,,,-0.15742107,0.2973240578,0.1862092316,-0.35937047,-0.08973659,0.3093512805,,,,,,,
0.8520122262,,,0.9096830256,,,-0.10647353,0.2197793965,0.3118173182,-0.15711664,-0.19483851,0.2234920533,,,,,,,
0.5633791982,,,1.104037557,,,-0.13465895,-0.0429565646,-0.345888108,-0.27903274,-0.13475417,-0.03565456065,,,,,,,
-0.4308589066,,,-0.3924185643,,,0.10750677,-0.1377943363,-0.2942710519,-0.07222375,0.2468292,-0.1365772791,,,,,,,
1.009241163,,,0.9200526655,,,-0.21797551,0.1824982608,-0.9478687644,-0.3918934,-0.33694088,0.1381382529,,,,,,,
-0.22062642,,,-0.00420481894,,,-0.10021443,0.05184011206,-0.05372028798,0.25443995,-0.04130526,0.05019295149,,,,,,,
0.3700471415,,,0.3402083978,,,-0.22619793,0.1270897393,-0.2934343815,-0.17933056,0.12774742,0.1166453466,,,,,,,
-0.2312188538,,,-0.2784146452,,,0.4539322,-0.1470845094,0.1885179579,0.13576306,0.08603704,-0.1233858455,,,,,,,
0.2444041491,,,0.1742970965,,,0.05130375,-0.3458446399,0.1192695796,0.008833162,-0.15060268,-0.3535537951,,,,,,,
-0.2144239917,,,-0.2413665783,,,0.12566152,0.1057612445,0.3767535388,0.15456419,0.11787915,0.1060229834,,,,,,,
-0.144086023,,,-0.2183158184,,,0.013107256,-0.1038889711,0.7640988827,-0.079661034,-0.07696325,-0.1106008332,,,,,,,
0.2460332198,,,0.3430385261,,,-0.048881542,-0.1660865219,0.2230153233,-0.09436553,-0.300882,-0.1619244836,,,,,,,
0.2199124431,,,0.2388944184,,,0.21978834,0.0547177307,-0.4437916279,-0.14643027,-0.16765217,0.05566236427,,,,,,,
-0.4597092257,,,-1.203708118,,,0.018327119,0.08469735452,0.4427373707,0.19160102,0.061632697,0.08448724249,,,,,,,
0.103549222,,,0.07591184378,,,0.047849454,-0.01716255599,-0.5149732828,-0.29164886,-0.22420157,-0.02307642282,,,,,,,
0.0210794473,,,-0.1743947972,,,0.20460857,-0.0644951473,-0.143799901,0.32170087,0.2193524,-0.05450387611,,,,,,,
0.6573533611,,,0.6876075997,,,-0.1543436,0.184087095,-0.5736068487,0.17754404,0.22418219,0.1801016088,,,,,,,
-0.226426642,,,-1.036064154,,,-0.2509571,0.1974293059,-0.01766265556,-0.30980864,-0.35712528,0.2071419742,,,,,,,
0.4064352598,,,0.4259693385,,,0.016592748,0.107779512,-0.2597732544,0.34895167,0.27281755,0.1227738929,,,,,,,
0.3956788169,,,0.1979041605,,,0.46056715,0.2204535173,0.1608598381,-0.42768335,-0.24728061,0.2152360886,,,,,,,
-0.01424618771,,,-0.05758579303,,,1.5668019,-0.2824633491,0.0925867036,-0.20094429,0.31234324,-0.2680579302,,,,,,,
0.06293495325,,,-0.2874407626,,,-0.3309719,-0.005772274079,0.1289445609,0.024110056,0.115793936,-0.00810755493,,,,,,,
-0.3124611627,,,-0.4534851131,,,-0.14910048,-0.04088951769,0.03934010118,-0.30482602,-0.26635718,-0.006148679499,,,,,,,
0.4758463774,,,0.4451967858,,,-0.9324625,-0.03631791764,-0.1675169021,-0.019132819,-0.15414752,-0.07265756838,,,,,,,
0.4168726807,,,-0.1853219288,,,-0.12479456,-0.02906922907,-0.1670206487,-0.25271827,-0.30445743,-0.04881034985,,,,,,,
0.01540334022,,,0.03984422458,,,-0.035933025,-0.01024583908,-0.01796347648,-0.16584535,-0.16779114,0.0456190483,,,,,,,
0.135117034,,,0.07753233429,,,-0.30664492,0.1183398857,-0.1792720109,0.37786838,0.35633582,0.1162479095,,,,,,,
0.6037706202,,,0.5544839057,,,0.19431992,0.09609892835,0.1879611909,-0.12945683,-0.074452676,0.09092976251,,,,,,,
-0.5874990216,,,-0.7745122388,,,0.13638997,0.2693633848,0.03896327689,0.20465659,0.10865132,0.2976727938,,,,,,,
0.2330990815,,,0.2585128072,,,-1.896231,0.01068961746,-0.1756072342,0.31239042,0.36030686,0.01962139989,,,,,,,
-0.2157267335,,,0.06302230056,,,-0.12836581,-0.2434635662,0.2839113772,-0.18469037,-0.1319417,-0.2424769485,,,,,,,
-0.489476745,,,-0.4043646914,,,-0.41512054,0.1978951806,0.1673576683,-0.19325244,-0.2046934,0.1925538621,,,,,,,
0.1330106373,,,0.1573883576,,,0.24488026,0.2666465722,-0.1087923646,0.62863505,0.37583822,0.2738535533,,,,,,,
0.5165453689,,,0.4569108444,,,0.18081097,0.1054946636,0.274531424,-0.38651544,-0.14356771,0.111356887,,,,,,,
0.2482170303,,,-0.002225747421,,,0.2129329,-0.0333799524,-0.1976476461,0.12318771,0.16057292,-0.02216501806,,,,,,,
0.04157077154,,,-0.04516103904,,,0.16900885,-0.05578338857,-0.1962820292,-0.13148251,-0.079308525,-0.05547295447,,,,,,,
-0.0238969074,,,-0.04894855515,,,1.4077885,-0.2382031671,0.0004584199633,-0.24620478,-0.30411956,-0.2835208266,,,,,,,
0.2934282053,,,0.08640790533,,,0.18047595,-0.1749244633,0.1209474653,0.086732574,0.18560527,-0.1775631844,,,,,,,
0.8478307289,,,0.8776577377,,,-0.055891626,0.03269639454,0.1097018421,0.21727175,0.28936195,0.01778079378,,,,,,,
0.4176990165,,,0.2556402344,,,-0.46331826,0.1813920614,-0.2920176685,0.00902158,-0.32416487,0.2049249179,,,,,,,
-0.0943721105,,,0.4739277579,,,-0.5418015,-0.1229529111,0.3469875157,-0.2082643,0.12453052,-0.1352557878,,,,,,,
-0.004687740912,,,0.1598264207,,,0.4370711,0.116049737,0.1175270602,0.16634823,0.14811029,0.1176964361,,,,,,,
0.5586665964,,,0.5373697127,,,-0.2505777,0.1312737061,-0.158562392,0.29693946,0.09403364,0.1294744938,,,,,,,
0.048718185,,,-0.02574351189,,,2.5373006,-0.2835905007,0.123915948,-0.09569136,0.08973916,-0.2800784243,,,,,,,
0.4311410196,,,0.4068637867,,,0.18982755,-0.1403936931,0.1558651924,-0.013894266,0.14437397,-0.1395410211,,,,,,,
-0.4316893763,,,0.3740522549,,,-0.09490529,0.3063841251,-0.2711015344,-0.14043345,-0.28823093,0.3036043216,,,,,,,
-0.09821774317,,,-0.0370646698,,,-0.2575603,0.2316351184,-0.047867883,0.16047871,0.19635606,0.2249955073,,,,,,,
-0.177764214,,,0.1604154484,,,-0.33180887,-0.05149396237,0.2041344792,0.025885671,0.016045604,-0.05034598469,,,,,,,
-0.221753465,,,-0.07736729179,,,0.5782305,-0.08821602237,0.2364926785,-1.3267356,-0.19349092,-0.08490466571,,,,,,,
0.07249803605,,,0.9446841338,,,-0.44881406,0.1516468114,0.1492059827,0.23375076,-0.21495385,0.166257085,,,,,,,
0.3795521513,,,0.3573296265,,,-0.42884454,0.2824220893,0.1830090433,0.0063031963,0.20098993,0.2765870025,,,,,,,
-0.08210448623,,,0.1138426007,,,-0.07825774,-0.04671790133,0.1883336455,0.056795105,0.2531252,-0.05659502615,,,,,,,
0.2671736589,,,0.3137598709,,,0.42626888,-0.09692315656,0.2806853354,0.27113968,-0.1067818,-0.08926581867,,,,,,,
0.5147717972,,,0.2458278179,,,0.5959914,0.08354477929,-0.01299439371,-0.09322005,-0.15800615,0.08119427369,,,,,,,
-0.3739339859,,,-0.05409708927,,,0.3362931,0.1602688489,0.03097300231,0.076177396,0.2522098,0.1649101086,,,,,,,
0.3267635283,,,0.3540817071,,,0.3583132,0.01760625056,-0.28216362,-0.19551085,-0.362691,0.0278004687,,,,,,,
1.607224348,,,2.22781231,,,-0.15891577,-0.218756234,0.1714344174,-0.14178267,0.1626624,-0.2058006048,,,,,,,
1.109079859,,,1.08216196,,,-0.04209218,0.2701095011,-0.2186922282,0.16648154,-0.27036786,0.2544693433,,,,,,,
0.1299794327,,,0.1872697284,,,-1.7312888,-0.06985225204,0.2024147809,0.03880873,-0.98108506,-0.07272756624,,,,,,,
0.38980984,,,0.4392559812,,,-1.1682051,-0.18209941,0.04930456728,0.6130165,0.9659805,-0.1894922897,,,,,,,
-0.3323488849,,,0.2381604429,,,-0.36607587,-0.2425231903,0.06722336262,-0.37282658,-0.29515278,-0.2319145087,,,,,,,
-0.9653781904,,,-0.9524684172,,,-0.4286135,0.04642488451,-0.1265800595,0.32096818,-0.11112521,0.04995521779,,,,,,,
1.357494329,,,1.397428863,,,0.27470848,-0.2554661026,-0.09900120646,0.109883055,0.28955263,-0.2747260757,,,,,,,
0.3769352061,,,0.2755360834,,,0.6181589,-0.1929630433,0.2627771497,-0.80649585,-0.41294202,-0.2034884304,,,,,,,
-0.6003695742,,,-0.6247936825,,,1.0816344,0.2400372956,0.1601213068,-0.15821,0.12522186,0.2427714727,,,,,,,
1.142118684,,,1.200931103,,,-0.29285955,0.1342797169,-0.2894865274,-0.7649157,-0.097092375,0.1417562462,,,,,,,
0.832180587,,,0.7210729853,,,-0.18546787,0.1290164066,0.3557362556,-0.5261021,-0.33779564,0.1400857639,,,,,,,
-0.2751435762,,,-0.2853787637,,,0.9869576,0.09723324646,-0.07323018461,-1.184634,-0.25266534,0.08230801057,,,,,,,
0.4173634697,,,0.4678584692,,,-0.3083172,-0.09564236974,-0.2487991005,-0.33269182,0.15695956,-0.09078594729,,,,,,,
-0.09360520546,,,0.2367676829,,,1.1296332,-0.2793601936,0.0650498569,1.2465883,-0.31685168,-0.2806647615,,,,,,,
0.597295893,,,0.5675122783,,,0.18074258,-0.139158629,0.4637933075,-0.909101,-0.46062195,-0.1485315635,,,,,,,
-0.9286957991,,,-0.8729404185,,,-0.34405595,-0.07441995764,-0.09346821904,-0.10066888,-0.082592286,-0.06637133937,,,,,,,
-0.1519455255,,,-1.05258974,,,0.34423685,-0.2009182093,-0.4272048771,0.54912263,0.71620035,-0.2388113812,,,,,,,
-0.5109864059,,,-0.08568187566,,,0.22775961,0.1097932612,0.1778327674,-0.3929562,0.25682715,0.1123749467,,,,,,,
-0.3557028444,,,-0.3410739822,,,-0.11251086,0.1723507453,0.275696218,-0.3762347,-0.03219196,0.1795535043,,,,,,,
0.3410763663,,,0.4128957756,,,0.3844431,-0.2617565335,0.247926712,0.4729088,0.3600981,-0.2603409364,,,,,,,
0.3249581996,,,0.3485260443,,,0.2720732,-0.1420152119,0.08321032673,-0.04618215,0.33672234,-0.1399346743,,,,,,,
-0.07972974541,,,-1.172504996,,,-1.1514589,-0.2511864383,0.9560735822,0.41773143,-0.26425475,-0.2564385738,,,,,,,
-0.03772960125,,,-0.08654578754,,,-1.2249908,0.07747770956,0.315179497,-0.095562935,0.2511877,0.0645342754,,,,,,,
0.4373293601,,,0.7910546361,,,-0.0024844354,0.2277220765,-0.2530174553,1.0906663,0.6771771,0.1810931521,,,,,,,
0.6215517901,,,0.4912201987,,,-0.4769052,-0.04500693337,-0.1162145883,0.18046801,-0.2793603,-0.02928422637,,,,,,,
-0.4431331105,,,-0.519196308,,,-0.48349965,-0.1346155774,-0.3820529282,-0.20574468,-0.1608507,-0.1708048475,,,,,,,
0.5459645891,,,0.5317393305,,,0.056554444,-0.5267730846,-0.2305980772,-0.096515216,-0.05227359,-0.5292821285,,,,,,,
0.08129802165,,,0.2788672075,,,-0.09108438,-0.2685224581,-0.2803703845,0.12607077,0.1892825,-0.2712070491,,,,,,,
0.2077912739,,,0.1625978369,,,0.09028115,-0.3926264995,0.02876176871,-0.10003324,0.14277625,-0.3948668438,,,,,,,
0.2204396391,,,0.1670127569,,,0.23551561,0.09806657272,-0.01941352151,-0.25208774,-0.40550244,0.1023879143,,,,,,,
-0.3782490096,,,-0.2427603988,,,-0.03818934,0.2997055521,0.05961282179,0.05376176,0.16148324,0.2273409825,,,,,,,
0.6315335916,,,0.6000548992,,,-0.21906035,-0.05349814518,0.210085243,-0.21571963,-0.317538,0.08165689029,,,,,,,
0.3699167776,,,0.509394964,,,0.16646962,0.4312944064,-0.2752826214,-0.2696969,-0.07713626,0.4864913574,,,,,,,
0.5877248669,,,0.6224179805,,,0.17464988,0.1477586295,-0.03166894615,0.10131674,0.12847865,-0.02452120157,,,,,,,
0.1566979655,,,0.2168994169,,,-0.9093733,0.2413130682,0.2379693389,-0.3292161,-0.18272345,0.2420285264,,,,,,,
0.8417848911,,,0.7914971875,,,-0.6014566,0.2823552476,-0.1030014232,0.47985592,0.7886074,0.2995744527,,,,,,,
-0.1168897558,,,0.001336857825,,,-0.20590548,-0.4988893959,0.1158680618,-0.11195991,-0.35040557,-0.4988369413,,,,,,,
0.04871774735,,,0.02168569218,,,-0.36298946,-0.01140921135,0.003666644916,0.09924731,0.2135833,-0.01636696289,,,,,,,
0.1932189583,,,0.03938480151,,,0.79723936,-0.1515320138,0.02521297708,0.12523413,0.3286898,-0.198532999,,,,,,,
0.06067434636,,,0.1614475454,,,0.13591278,0.1924915993,-0.03289724514,0.24787302,-0.25322402,0.1612150273,,,,,,,
0.3844792218,,,0.360211434,,,0.70445037,0.1974543978,0.4263312221,0.38506123,0.2665584,0.2151673199,,,,,,,
0.3346115918,,,0.2876230455,,,0.21213052,0.1539927559,-0.2051825523,0.010596683,-0.00922808,0.1545532966,,,,,,,
0.3206214001,,,0.4095416665,,,-0.04181773,-0.06444432843,0.3182237148,0.109159455,-0.10005555,-0.03603199032,,,,,,,
0.2088046218,,,0.2194093065,,,0.72168976,0.2350768478,-0.1470693797,1.7294662,0.24617678,0.1905933476,,,,,,,
0.6524986121,,,0.6019769918,,,-0.16930322,-0.05825138088,0.3590832651,0.51555544,0.30745056,0.04645866963,,,,,,,
0.2460980256,,,0.4599236694,,,0.87458885,0.2386961101,-0.08907040209,-1.063389,-0.25961432,0.2428782375,,,,,,,
0.6563694364,,,0.6260615679,,,-0.32798728,0.001517172357,-0.1272003353,1.544733,-0.07636887,-0.01028676072,,,,,,,
-0.1756899627,,,-0.2313366185,,,0.18195306,-0.3186189472,0.3608373106,-0.2145967,-0.26645645,-0.3435919904,,,,,,,
-0.139235648,,,-0.2332963165,,,0.21463251,0.622920709,-0.05331195891,-0.19624284,0.12106864,0.5740510795,,,,,,,
0.7718309503,,,0.7446722962,,,-0.12128369,0.2618074857,-0.350345552,-0.17423119,0.109864615,0.2674065078,,,,,,,
-0.04832471062,,,-0.1250108211,,,0.58311045,0.0231477576,-0.4725774527,0.19127788,0.13937043,0.01837076374,,,,,,,
0.7835197835,,,0.7145373596,,,0.18678865,-0.0619281012,0.1978794932,0.05665424,-0.0075439154,-0.06210058166,,,,,,,
-0.1596388297,,,-0.1731748519,,,0.39930382,0.09500554722,-0.003550195135,0.00422189,-0.19879773,0.09142971256,,,,,,,
-0.0764766075,,,0.02083673307,,,-1.0846038,-0.228755528,-0.6199380159,-0.37666106,-0.071763225,-0.2626866085,,,,,,,
0.06850904208,,,0.1085687281,,,-0.72678417,0.3286286595,0.08929092437,0.10531115,0.0048869047,0.3834043435,,,,,,,
-0.03001908639,,,-0.03330202962,,,0.11485807,0.5402645562,-0.3143171668,-0.2575616,0.09905067,0.4413943771,,,,,,,
0.06469599249,,,0.1946060382,,,-0.27165967,0.1687849025,0.2718422413,0.16976948,-0.10965848,0.1705781953,,,,,,,
0.4137065075,,,0.2563445066,,,-0.2235697,-0.02457524771,0.564040184,-0.300889,-1.0429566,-0.01942952372,,,,,,,
0.06225263823,,,0.04067213578,,,-0.28054252,0.262660139,0.3892301917,-0.31227958,0.38389555,0.265457796,,,,,,,
-0.3930053583,,,-0.1952571509,,,-0.119798586,-0.2383054455,0.0756284371,0.005705308,0.60707664,-0.2419356051,,,,,,,
-0.1656624404,,,-0.1652835449,,,0.5686332,-0.1060645184,-0.3127952516,-0.9080197,-0.99084955,-0.1012719823,,,,,,,
-0.4340901946,,,-0.5249800721,,,-0.0446148,0.2472622887,-0.7098193169,-0.17003605,-0.39043292,0.2466601397,,,,,,,
0.1215764357,,,0.25253085,,,0.2621566,-0.1939398957,0.006538474001,0.97144675,1.2492985,-0.1742734013,,,,,,,
0.06992903419,,,0.09445115,,,0.12842,-0.2509573247,-0.1677407771,-0.3524696,-0.7830199,-0.2668706754,,,,,,,
-0.3500054094,,,-0.2037633316,,,0.08944103,0.08985974777,0.4305932224,0.4863381,0.23939303,0.085423191,,,,,,,
0.4241331212,,,0.4281400599,,,-0.17747883,0.1534489445,-0.3625754118,0.15210724,-0.042722624,0.1753463262,,,,,,,
0.2930087324,,,0.3524246076,,,-0.8169004,0.2146748251,-0.4229378104,-0.58045477,-2.2239263,0.2144999715,,,,,,,
0.5894106136,,,0.628987151,,,-1.1268855,0.08000999112,0.21129255,1.3560686,1.8156708,0.07842426594,,,,,,,
-0.00601537685,,,0.04407751018,,,-0.08470996,0.1105271057,0.6117367148,0.30784306,-0.15584058,0.1214740412,,,,,,,
0.1532887766,,,0.1259730065,,,-0.018062752,-0.2250828014,-0.2911141217,-0.7102395,-0.51858616,-0.2209417624,,,,,,,
0.361586182,,,0.2036334523,,,0.61813456,0.1680692661,-0.2008401155,0.1203619,1.0031823,0.1684769882,,,,,,,
0.2503935706,,,0.3485021768,,,0.095939584,-0.2399722435,-0.2060488313,-0.05666572,-0.21307716,-0.2424279201,,,,,,,
0.09856011617,,,0.07419410712,,,0.23940827,-0.0613960316,-0.2868965566,0.9124937,0.98999894,-0.05481037035,,,,,,,
0.3235000776,,,0.374800038,,,-0.2743976,0.2088690122,0.1490020305,-1.1716285,-0.21759391,0.2119672271,,,,,,,
-0.2196415386,,,-0.03091403301,,,-0.15601537,-0.1243588708,-0.256207794,0.28340173,-0.0061733196,-0.1191883103,,,,,,,
-0.3664487893,,,-0.3399435812,,,0.89572304,-0.01566821517,-0.01155338157,0.22190058,0.08914656,-0.01702607312,,,,,,,
0.4399523687,,,0.3613346883,,,-0.4708433,0.1468679479,-0.5849319696,-0.17817612,0.2929654,0.1265954406,,,,,,,
-0.3018783371,,,-0.08621359258,,,0.85658324,-0.2791881264,0.4030771255,0.056117166,-0.90323013,-0.2787294634,,,,,,,
0.3467730922,,,0.3169033807,,,0.35838628,-0.08509770039,0.06485757232,-0.29115647,-0.9903682,-0.09149280821,,,,,,,
-0.2902081345,,,-0.2895052294,,,-0.57451177,-0.2885592051,-0.2800937593,0.06355714,-0.022861106,-0.2810829227,,,,,,,
-0.07356696626,,,-0.1581762044,,,0.22031589,-0.06387767865,0.3057724535,-0.051324323,1.5013021,-0.06033537299,,,,,,,
-0.08858384226,,,-0.1154765597,,,-0.26661366,0.03567988002,0.2542287111,0.093895055,1.0136316,0.03666569099,,,,,,,
0.4268340513,,,0.3524193157,,,0.62937087,-0.2782789137,0.7720646858,-0.05787797,0.08760552,-0.2793750123,,,,,,,
0.249375561,,,0.3452141528,,,0.39887378,-0.02769038741,0.1457466483,0.26643878,0.6419188,-0.02655797245,,,,,,,
0.4505474477,,,0.4615319636,,,0.2528535,0.06987718334,0.5208828449,-0.045127053,0.18864724,0.07106102798,,,,,,,
0.1201307145,,,0.09164769723,,,-0.89085984,-0.02683865617,-0.05400916934,-0.6209664,-1.1647668,-0.02926328192,,,,,,,
0.3852825795,,,0.3511388254,,,-0.9068219,-0.002671123026,0.02974135056,0.48522964,0.9049269,-0.01067355156,,,,,,,
0.148175838,,,0.08046218004,,,0.53799695,-0.3304162597,0.2633048892,1.0179249,0.7536347,-0.3180306937,,,,,,,
0.2397765652,,,0.2764397434,,,0.069587335,0.2852760491,-0.6820679903,-0.778289,-0.6602843,0.2875598472,,,,,,,
-0.5634219728,,,-0.6382597048,,,0.065480694,-0.07925892453,-0.75496912,0.083242886,0.034222182,-0.07094336233,,,,,,,
-0.3580025099,,,-0.3722398784,,,-0.09694381,0.2293144702,-0.1950284839,0.40955758,0.18786016,0.2368056364,,,,,,,
0.8395549655,,,1.037288704,,,0.33086482,0.09864142403,-0.2109910399,-0.20592144,-0.09656524,0.08523733862,,,,,,,
-0.2618311638,,,-0.3065574078,,,0.8520075,0.1298499046,-0.01065550931,0.2965353,0.25058493,0.1433538983,,,,,,,
0.09467984751,,,0.04060863969,,,-0.27335152,-0.02025882375,0.609392941,0.15364206,0.27810746,-0.02529524226,,,,,,,
-0.4752458426,,,-0.3397799197,,,-0.13783132,-0.08192574018,0.07298802584,0.12507527,0.08290913,-0.04256972369,,,,,,,
0.2832688924,,,0.2520678452,,,-0.5751348,-0.05769979953,-0.05398743227,0.19428515,0.17108819,-0.1047377055,,,,,,,
0.01027147389,,,0.1525870857,,,0.19272047,-0.05753791361,-0.1920656562,-0.113177955,-0.123311125,-0.07457995098,,,,,,,
-0.7101715654,,,-0.6759790822,,,-0.17266351,0.2225291145,0.6850470901,0.29653165,0.09361397,0.2849690796,,,,,,,
-0.1438952581,,,-0.08374376796,,,0.48616084,0.2982596477,0.3439223468,0.49856037,0.51685095,0.2934689188,,,,,,,
-0.4441328733,,,-0.4943694574,,,0.5758285,0.1437700168,-0.1229813769,-0.08443684,-0.34424883,0.1345075197,,,,,,,
-0.4650551748,,,-0.3487037302,,,0.47895268,-0.2110991304,-0.7326644063,-0.1450504,-0.010917908,-0.1957678962,,,,,,,
0.5655198712,,,0.5382484264,,,-0.250856,0.2524905065,0.4968117476,0.41627306,0.117559806,0.2688386444,,,,,,,
-0.1213097811,,,-0.2756989143,,,-0.22329532,0.101162199,0.2492325455,0.26198143,0.11303282,0.09423234093,,,,,,,
0.1497291591,,,0.2504318301,,,-0.04121879,0.2194354147,0.1522121131,-0.02379963,0.2422955,0.2075846689,,,,,,,
0.6282543834,,,0.6038892277,,,-0.54360276,-0.1443746459,0.27005288,-0.079959586,0.0043075895,-0.1383977904,,,,,,,
0.348474128,,,0.3016848986,,,0.36951098,0.003481409171,-0.3992842436,-0.04000402,-0.17177352,0.01595327342,,,,,,,
-0.3911284543,,,-0.299410139,,,0.39097375,-0.216929732,0.1026290655,-0.18685746,-0.011579747,-0.1973199398,,,,,,,
0.4347907608,,,0.4464092795,,,-0.57637054,-0.1009466955,-0.152829811,-0.8113682,-0.21682708,-0.1046907113,,,,,,,
-0.5249546576,,,-0.575944072,,,0.92206925,0.09965381008,1.011316299,-0.3202959,-0.27945164,0.04102165882,,,,,,,
-0.4068642044,,,-0.192598451,,,-0.3343688,0.1598320866,-0.3050879836,0.9565321,0.309717,0.1556546024,,,,,,,
0.009119370743,,,-0.02118163706,,,-0.0021913992,-0.08467763886,0.5076751113,-0.68860227,0.054302394,-0.1091445452,,,,,,,
0.8205952825,,,0.765769249,,,0.12581636,-0.1165751084,-0.07335449755,0.18834181,0.03343985,-0.09503013913,,,,,,,
0.2734294252,,,0.1793530629,,,0.18122412,-0.3628560691,-0.2693059146,0.12820688,-0.034192145,-0.3597144051,,,,,,,
0.1390810764,,,0.1119761049,,,0.18211907,-0.300794506,-0.5335866809,0.15425672,0.061150346,-0.2942719026,,,,,,,
0.9042544655,,,0.8292611875,,,-0.12161485,-0.1268765506,-1.167023778,-0.06811767,-0.26255104,-0.1221711714,,,,,,,
-0.580423336,,,-0.6482353444,,,0.9527261,0.2165851923,0.02977790311,-0.1297987,-0.2360153,0.2227904524,,,,,,,
0.2709535625,,,0.2575961405,,,-0.18876098,-0.3102384129,-0.2408018708,0.086418785,0.25634715,-0.3042937454,,,,,,,
-0.2124745417,,,-0.1179253158,,,0.28504956,0.08335909885,0.1388279945,0.7091953,0.35220832,0.07225441744,,,,,,,
0.5761866902,,,0.615922763,,,0.45383704,-0.01784552131,0.2488651723,-0.24692787,-0.20380177,-0.03777949275,,,,,,,
-0.0283986869,,,-0.03260392588,,,-0.45643875,-0.2908659245,-0.03882096335,0.08212168,-0.051186077,-0.269585059,,,,,,,
-0.2163343091,,,-0.08714110613,,,0.5817617,-0.09146635877,0.7224011421,-0.332183,0.10137125,-0.0776802624,,,,,,,
-0.4081112761,,,-0.2301517599,,,-0.3940894,-0.2897354133,-0.6128987074,-0.17991003,-0.0027188929,-0.2753817581,,,,,,,
-0.1921516205,,,-0.1708246882,,,-0.4987339,-0.03750879372,-0.2972357273,0.11564775,0.06814263,-0.004660312991,,,,,,,
0.8435960669,,,0.6458492013,,,0.06742252,0.2083578424,-0.3367360234,0.0055062473,0.04689114,0.1949387616,,,,,,,
0.1178525488,,,0.03603016841,,,-0.120401174,0.3725025662,-0.3823526204,0.16713192,0.38958046,0.4007738466,,,,,,,
0.1442514701,,,0.2091132132,,,-0.02252957,-0.1938710564,-0.3342002928,-0.07289136,-0.019280445,-0.2001565444,,,,,,,
-0.03935499324,,,-0.1115220431,,,0.36461973,-0.04337975435,0.1787038296,-0.3768594,-0.38405833,-0.001323584069,,,,,,,
-0.2725961981,,,-0.3005638916,,,-0.091776356,0.2964561017,-0.2096411735,0.032822806,0.040885773,0.2277852258,,,,,,,
-0.5087641682,,,-0.5469527289,,,0.36245435,-0.1931013221,-0.09358658642,0.16924073,0.072460406,-0.2653957629,,,,,,,
-1.263053046,,,-1.229888354,,,0.15730703,-0.1517832696,0.1377343982,-0.030165432,-0.0010273311,-0.06314039583,,,,,,,
0.09268592865,,,0.03465154181,,,0.103209004,-0.1669570228,0.1722907722,-0.15219955,0.08222277,-0.1710041484,,,,,,,
-0.6084796506,,,-0.6581663123,,,-0.7240493,0.1057495178,0.1654662937,-0.19907865,-0.3092885,0.08079812743,,,,,,,
-0.05607217534,,,-0.1082198479,,,-0.08386416,0.5071436604,-0.1617829949,0.34426865,0.21768418,0.581313096,,,,,,,
0.7099478937,,,0.7369227959,,,0.23394966,0.1227806996,0.01064603031,0.24830726,0.3227623,0.1369875716,,,,,,,
-0.805294592,,,-0.4781364564,,,0.18343395,-0.1572475669,-0.2566567659,-0.37929216,-0.30960315,-0.1336062857,,,,,,,
-0.2341495845,,,-0.2043250517,,,0.12219204,-0.03966093481,-0.4076514244,0.23331559,0.14700578,-0.03768623756,,,,,,,
0.8375133416,,,0.8618734195,,,0.44872004,-0.02747746028,0.2935408652,-0.122086175,-0.29212704,-0.03932957907,,,,,,,
0.1098203741,,,0.04641352651,,,0.24045928,0.062895776,0.2979382575,-0.139161,-0.32409173,0.07827396779,,,,,,,
-0.2726905132,,,-0.4091329786,,,-0.296431,0.03412483995,-0.553930521,0.3612302,0.17207381,0.03722486987,,,,,,,
0.1334837916,,,0.1355947606,,,0.21101157,-0.3721170352,-0.4227777123,0.38373375,0.18393788,-0.379986809,,,,,,,
-0.5188319849,,,-0.5144741366,,,-0.7101655,-0.02759444834,0.1290844679,-0.16595578,-0.3697845,-0.1532834206,,,,,,,
-0.03851104586,,,-0.2487358669,,,0.48800164,0.1815594268,0.09650613368,-0.50587136,-0.036593247,0.1779188021,,,,,,,
-0.1407486474,,,-0.1108998755,,,0.09327434,-0.134792611,-0.3294993937,0.29883263,0.25983068,-0.1461003666,,,,,,,
1.788402621,,,1.643144596,,,1.7218659,0.3062717104,0.05327345431,-0.02689133,-0.17628479,0.34560982,,,,,,,
-0.2250633408,,,-0.3301860965,,,-0.15550661,-0.426641218,0.5348092914,-0.39339048,-0.1833866,-0.4044672711,,,,,,,
-0.1120295463,,,-0.08548538749,,,-0.27004722,-0.1069927052,0.1943849921,0.18341611,-0.014699185,-0.1019228679,,,,,,,
2.357455814,,,2.42389182,,,0.07877012,-0.05153602619,-0.3145166636,0.4047572,0.12956156,-0.03783657446,,,,,,,
-0.7550071268,,,-0.8386788322,,,0.102573946,0.1509177484,-0.4147794545,-0.2829656,-0.09146331,0.1549618197,,,,,,,
-0.1094597532,,,-0.1274265341,,,0.6814507,0.2361305221,-0.466013521,-0.13876858,-0.085972816,0.2398333066,,,,,,,
-0.1205356764,,,-0.2674736699,,,-0.71002465,0.2738998394,-1.1441046,-0.005009297,0.01713843,0.2725538826,,,,,,,
0.1807833427,,,0.2364809897,,,-0.83109766,0.07129716441,-0.1608038694,0.023480443,-0.06768163,-0.009090831658,,,,,,,
-0.4756306606,,,-0.3980461673,,,-0.22790983,-0.2260854682,0.2972242236,-0.15487964,0.103736475,-0.1682895844,,,,,,,
-0.5995893665,,,-0.5346756218,,,-0.009300414,-0.03651164914,0.08352248371,-0.3096094,-0.05613826,-0.01548382449,,,,,,,
0.5522871715,,,0.4686122225,,,0.052164327,0.129716882,0.09575241804,-0.33210966,-0.40127066,0.1230185355,,,,,,,
0.2540502448,,,0.2446231938,,,0.23814581,-0.1192256062,0.2131981254,-0.20919155,-0.020647263,-0.133443507,,,,,,,
-0.1157501769,,,0.08199803885,,,0.43233716,-0.05998062908,0.2412065119,0.03601885,0.0024543246,-0.05334326472,,,,,,,
-0.6194892212,,,-0.6518927804,,,1.0815647,0.1805708017,-0.2317944169,0.14574446,-0.01449957,0.166368713,,,,,,,
-0.1919167474,,,-0.2725312323,,,-0.088501245,0.08789283817,0.1472670436,0.117732555,-0.068574734,0.09099566052,,,,,,,
-0.2465171569,,,-0.112943769,,,-0.48786235,0.101726469,-0.2488365173,-0.033408362,0.042894255,0.07175401019,,,,,,,
0.3411533453,,,0.3132830744,,,-1.0495627,0.1743748169,-0.12672773,-0.26824227,-0.17402716,0.2004775568,,,,,,,
-0.1857454988,,,-0.03483056321,,,-0.28831473,0.1571987688,-0.1217029542,0.15696134,0.2931857,0.1749636585,,,,,,,
0.3723628546,,,0.4081920215,,,-0.06868513,-0.1380673201,0.0133574754,0.03897301,-0.056757618,-0.177682978,,,,,,,
-0.09761990329,,,-0.03742446019,,,-0.8056711,0.1290353999,0.301429987,-0.5857194,-0.73810005,0.1316029382,,,,,,,
0.7847231341,,,0.7278985013,,,0.27726886,-0.1663070616,0.186286971,-0.001725251,0.3942465,-0.1602488082,,,,,,,
0.2233746884,,,0.3160194998,,,0.1854223,-0.3591399443,-0.1501992345,0.16405176,-0.072000325,-0.3905830226,,,,,,,
0.5253381542,,,0.4980219316,,,-1.4887155,-0.09630787247,0.08240703493,-0.063533075,-0.07182432,-0.1050712213,,,,,,,
0.4287688777,,,0.2754347052,,,0.022689626,-0.01761786351,-0.1087675169,0.1933037,0.37744087,-0.01734140359,,,,,,,
-0.1282008196,,,-0.02357434379,,,-0.53735286,0.04620428349,0.09052423388,0.058295764,0.058012042,0.05239112745,,,,,,,
0.3532474536,,,0.3288814792,,,0.1907636,-0.0456650055,-0.2009222507,0.26798603,0.1771417,-0.05265723051,,,,,,,
0.4705794748,,,0.4263894482,,,-0.11778195,-0.2107212439,0.06311764568,0.36924013,0.25212377,-0.2174653174,,,,,,,
-0.03719090143,,,0.08845266583,,,-0.1467181,0.1655562613,-0.01211297791,-0.32848722,-0.3613267,0.1545217176,,,,,,,
-0.7074427414,,,-0.6792889134,,,-0.483564,0.2059424502,0.265497148,0.42126855,0.17601648,0.2102801359,,,,,,,
0.5972218385,,,0.5351352222,,,1.0659814,-0.1599274835,0.08634664863,0.40970987,0.3986141,-0.1178751408,,,,,,,
0.2109035428,,,0.4254398223,,,-0.48651102,0.1799081566,-0.2592248321,-0.005929598,-0.23523629,0.1823666113,,,,,,,
-0.07947393327,,,-0.109766235,,,-0.17598322,0.1556156671,0.08188202232,0.23612656,-0.3104761,0.1688456779,,,,,,,
-0.5129319136,,,-0.5676948402,,,-0.18955038,0.001834200908,-0.05039903522,-0.47912547,-0.070227884,-0.01916125071,,,,,,,
-0.2418503577,,,-0.3350081027,,,-0.22274558,-0.02833161122,-0.01445105951,0.48200068,0.46597534,-0.02106497818,,,,,,,
-0.123416467,,,-0.1503967945,,,0.58812755,-0.09976623674,-0.1133738086,-0.006026186,0.2751261,-0.1029718576,,,,,,,
0.1288679307,,,0.0544331396,,,-0.1358749,0.2949657313,0.01171427965,-0.21374872,0.10734331,0.2949473538,,,,,,,
0.3622237761,,,0.3071171829,,,1.2419509,0.154197978,-0.04588791728,0.082043104,0.13988015,0.15031071,,,,,,,
0.2107754883,,,0.2060528851,,,0.54348236,-0.1537778274,-0.2136976868,0.10248823,0.020302178,-0.1567388885,,,,,,,
-0.1003776788,,,-0.01791997353,,,0.087554105,-0.09975874277,-0.1662387848,-0.20514359,-0.08842649,-0.09496835247,,,,,,,
0.736939157,,,0.7574487177,,,0.2310177,-0.02734717182,-0.2810818553,0.15519157,0.15009616,-0.01300588718,,,,,,,
0.2703236379,,,0.2546458145,,,-0.838415,0.1116099175,0.0442093052,-0.026442254,0.14342515,0.1052026045,,,,,,,
0.2084263711,,,0.3367925434,,,0.4756194,0.3078938477,-0.01020016335,0.430431,-0.32223225,0.3028543475,,,,,,,
-0.003100338145,,,-0.07974651809,,,0.092717886,0.2874234721,-0.664436698,-0.37609556,-0.18726172,0.2666689382,,,,,,,
-0.02651212376,,,-0.04077634871,,,0.053141583,-0.1122808503,-0.3014469445,-0.14378244,-0.02626778,-0.09667101939,,,,,,,
1.334325802,,,1.532074191,,,0.35510144,-0.147807144,-0.2687827945,-0.080004424,-0.1381903,-0.1632331023,,,,,,,
-0.01592286455,,,-0.06109820577,,,0.9790417,-0.0255811322,0.06867288798,-0.15496178,-0.19196084,-0.01285099099,,,,,,,
0.9353377526,,,0.8817806671,,,-0.19966199,-0.1789315123,0.3481824398,0.21608767,0.25754553,-0.1886029741,,,,,,,
0.6510622923,,,0.7865437946,,,-0.09273455,0.112337333,0.2662386298,0.18266387,0.10098843,0.1162337184,,,,,,,
-0.2296230707,,,-0.2611636319,,,-0.43483883,0.3158246523,0.1865908504,0.26725623,0.25057188,0.3012956019,,,,,,,
-0.199532704,,,-0.06054617836,,,0.078994125,0.2279484869,0.1885472238,-0.057070654,-0.017090723,0.2058565357,,,,,,,
-0.7304820286,,,-0.6955359112,,,-0.19228864,0.2467092798,0.464581877,-0.21707898,-0.17439634,0.2658045062,,,,,,,
0.0126180403,,,0.07277789135,,,0.64527035,0.1979626666,-0.1969730705,0.06685488,-0.1300351,0.1869209519,,,,,,,
-0.03357883726,,,-0.08392635506,,,0.043921262,0.304011289,0.1835747063,0.0886194,-0.07101441,0.2931781978,,,,,,,
-0.5117142577,,,-0.392819394,,,-0.1353152,0.1839671916,-0.3426323533,0.3627623,0.28774637,0.190346641,,,,,,,
0.4457823855,,,0.4184647929,,,-0.98599154,-0.1963377385,0.4278813899,-0.38725075,-0.2898222,-0.1755231694,,,,,,,
-0.1657015296,,,-0.3196066646,,,-0.089995414,0.2795023203,0.06488849968,-0.29779267,-0.23482703,0.2658005065,,,,,,,
0.2248182383,,,0.3259479036,,,-0.17502958,0.1644310677,0.1004856154,-0.19883507,-0.050141677,0.1462373274,,,,,,,
0.2086560844,,,0.1842983548,,,0.40954646,0.2449432692,-0.1692135036,0.55693156,0.09486105,0.2396870533,,,,,,,
0.5182115434,,,0.471225882,,,0.2533368,0.0756764394,-0.3830135763,-0.23181139,0.07298445,0.09128040007,,,,,,,
-0.07475699621,,,0.01401957521,,,0.5616876,-0.1058867318,0.1351481974,0.40839967,0.27259788,-0.08225558464,,,,,,,
0.5360883799,,,0.54659345,,,-0.11164266,-0.2071851923,0.2431195378,0.003327242,0.038330227,-0.2192700488,,,,,,,
-0.4992844744,,,-0.549778496,,,0.96930593,-0.2602662591,0.4989736378,0.2504747,0.30574197,-0.3061568404,,,,,,,
-0.686907913,,,-0.4726034131,,,-0.44117355,0.2580739199,-0.1224754676,-0.44294134,-0.2898082,0.2476006084,,,,,,,
-0.08454814632,,,-0.1148506443,,,-0.2736997,0.1475163272,0.04086343572,-0.13293101,-0.073617026,0.1210324557,,,,,,,
0.9790898508,,,0.9233262027,,,-0.25337562,0.1812002667,-0.2246965468,0.058829423,-0.0020421194,0.1957654104,,,,,,,
0.3530383745,,,0.2588019908,,,0.07915774,0.2196326588,0.3225743473,-0.027663918,0.13648075,0.2347532013,,,,,,,
0.281786633,,,0.2548201748,,,-0.07694399,-0.01846941722,-0.2027314603,0.08209008,0.21078244,-0.00440507701,,,,,,,
1.469278641,,,1.391876895,,,-0.86904085,0.2219783133,-0.6565136313,0.32234192,0.32668066,0.2324846196,,,,,,,
-0.541911342,,,-0.6111110692,,,1.6667455,0.1011245385,-0.1398557574,-0.37928236,-0.22595854,0.1139355842,,,,,,,
0.3852756307,,,0.3717393492,,,0.21462841,-0.1002370162,0.395036608,-0.24512763,-0.15670252,-0.08563541722,,,,,,,
0.49128218,,,0.589234603,,,0.20071948,0.2792556093,-0.6619281769,-0.3591395,-0.29551128,0.2559445584,,,,,,,
-0.04126948352,,,-0.001218652183,,,-0.0090755895,0.1741673403,0.1940804273,0.011672,0.025267288,0.154895405,,,,,,,
-0.4636045371,,,-0.4667619707,,,-0.7771021,0.04824980127,-0.2721562386,-0.0137834735,-0.101606324,0.07707784297,,,,,,,
-0.4131195188,,,-0.2827486334,,,0.62235564,0.1248862795,0.4398166537,-0.5378945,-0.18598528,0.1389906652,,,,,,,
-0.3047683557,,,-0.2280590408,,,0.065555096,0.1934984753,-0.08104877174,-0.29343387,-0.61331624,0.1881372982,,,,,,,
-0.1488658991,,,-0.1346186314,,,-0.15257029,-0.3159957206,-0.2483498603,0.77929395,0.6063419,-0.3498066558,,,,,,,
-0.3533361483,,,-0.5510845296,,,-0.48814648,0.2659649386,-0.101129666,0.04627119,0.3761533,0.269410206,,,,,,,
0.1968046348,,,0.2418984819,,,0.013390316,-0.003483643436,0.1289021522,-0.55888194,-0.42089903,-0.02549579145,,,,,,,
-0.1666014146,,,-0.1126961017,,,0.45790827,0.3017146108,0.5525140762,0.15906642,0.044485755,0.3040424244,,,,,,,
-0.1265762631,,,-0.2620216185,,,0.008829529,0.1324957823,0.1140428409,0.22305171,0.13623594,0.09228631125,,,,,,,
-0.09479299762,,,-0.06329837994,,,-0.0908995,0.07452953096,0.02928549424,0.3495022,-0.021280078,0.112454582,,,,,,,
0.1915389686,,,0.05221345973,,,-0.20179258,-0.2028783231,-0.2516291738,-0.2607663,0.18042572,-0.1618994937,,,,,,,
-0.3048165936,,,-0.3397332044,,,0.06902942,0.1784599703,0.1106654331,-0.19266668,-0.15189417,0.1163143742,,,,,,,
-0.1212774636,,,-0.1814359594,,,-0.522091,0.06640740533,-0.2972746193,0.06414158,-0.643342,0.06773474138,,,,,,,
-0.6175733866,,,-0.5672071388,,,-0.43188006,0.2497025676,0.03195763752,1.3146971,1.078752,0.25730574,,,,,,,
0.2224381957,,,0.1040094822,,,0.077462405,-0.07888029938,-0.4202716351,-0.15386663,0.021695552,-0.1336443219,,,,,,,
-0.1513809021,,,-0.1240649893,,,-0.27535716,0.1573801606,0.23926498,-0.17947684,-0.031192055,0.1472853909,,,,,,,
0.1460325084,,,0.2999240289,,,0.7391865,0.2200388062,0.05946966261,0.33573684,0.5232318,0.2100965499,,,,,,,
-0.3469439969,,,-0.4480547283,,,0.34296113,-0.3178320174,0.3589172065,-0.18712679,-0.17547236,-0.3152690638,,,,,,,
-0.6594594012,,,-0.635093456,,,-0.07320968,-0.220497687,-0.1029563323,-0.17983535,0.17936127,-0.22898213,,,,,,,
-0.2353923329,,,-0.1884265756,,,0.03221068,0.1360562282,-0.3333833814,-1.2978618,-0.032216348,0.1309345449,,,,,,,
-0.001451310888,,,-0.09078299082,,,-0.36717838,0.269790189,0.2310001552,0.082298934,-0.14555046,0.2611489871,,,,,,,
0.3851125178,,,0.3743784925,,,0.060672116,0.2714571077,-0.3023024797,0.18142799,0.25965157,0.2741165763,,,,,,,
-0.5102779363,,,-0.4596972541,,,-0.5682061,0.05719378487,0.1887194812,-0.34656897,0.20582244,0.1251733647,,,,,,,
-0.09250516269,,,-0.3068104089,,,0.15186651,0.09386175249,-0.4164814353,0.11386447,-0.52211994,0.09558489935,,,,,,,
-0.1685712646,,,-0.1382672065,,,-0.13865025,0.1671356748,-0.02961954847,-0.3202063,-0.4612771,0.1808551137,,,,,,,
0.05029297124,,,0.106009658,,,0.3281507,-0.1817138057,0.3993304372,0.55659115,0.09870366,-0.2160954231,,,,,,,
0.2245662786,,,0.3187646956,,,0.036153864,0.1765495136,-0.1284704059,-0.09436823,0.1813206,0.1868935612,,,,,,,
-0.08310110165,,,-0.0561374095,,,-0.1442811,0.1574916662,-0.3216846287,-0.0955588,0.32187623,0.1561026651,,,,,,,
-0.3930537574,,,-0.3157015379,,,0.36886677,-0.2664038961,-0.4114551246,0.257071,0.4059493,-0.262129343,,,,,,,
-0.3524115563,,,-0.2833787053,,,0.2803856,-0.173830054,0.04348957539,0.132985,0.21277742,-0.177168485,,,,,,,
-0.4360641186,,,-0.4225604244,,,0.18319893,0.1900621587,0.04148543999,-0.124302804,-0.028480079,0.1867391017,,,,,,,
0.1285090494,,,0.03095955127,,,-0.745242,-0.00372464813,0.02643954195,-0.23515816,-0.47656745,-0.001513854198,,,,,,,
-0.4403320701,,,-0.4803186794,,,-0.12278515,-0.08572191477,0.2246104777,0.024060825,0.097841695,-0.06317743298,,,,,,,
-0.2130134759,,,-0.209653427,,,-0.06486113,0.3143327444,0.003136059968,1.4807802,0.6051189,0.2995589127,,,,,,,
-0.3164782489,,,-0.4467641707,,,-0.24862756,0.1747934261,0.3610509336,0.13705371,-0.34692743,0.1759563506,,,,,,,
-0.2033375348,,,-0.2956110533,,,0.36850947,0.2474250646,-0.7681329846,-0.04296263,-0.08567121,0.279983402,,,,,,,
-0.42104694,,,-0.421407767,,,0.35909835,0.345987334,0.05132786557,0.24289557,0.2607333,0.347095133,,,,,,,
0.07281592842,,,0.2705643535,,,0.03399236,-0.02695401709,-0.1441750824,-0.25635627,0.09015337,-0.03410106953,,,,,,,
-1.142123515,,,-1.157961893,,,-0.15836498,-0.09155958517,-0.08947683871,-0.423627,0.116145246,-0.07799551721,,,,,,,
-0.3523418013,,,-0.1070085466,,,-0.27862808,0.1973541218,0.7524934411,-0.11700558,-0.11562746,0.1937160445,,,,,,,
-0.5610540419,,,-0.5385082782,,,0.028055832,0.1555313336,0.1797378063,0.2830845,0.48946273,0.2230730894,,,,,,,
-0.2612574594,,,-0.2703594886,,,0.013875214,-0.09516403192,-0.06683278829,0.089236766,0.00048201007,-0.1913938081,,,,,,,
-0.09740756133,,,0.6954139935,,,-0.10378175,-0.3655509268,-0.05842735991,0.042126533,-0.28609714,-0.3924874166,,,,,,,
-1.6894441,,,-1.645920083,,,0.13767934,-0.003833805425,0.2508020997,0.10998289,-0.010969033,0.1236890465,,,,,,,
-0.09476261568,,,-0.03452306136,,,0.61271244,0.1385629756,0.3470660448,0.07769667,0.14293504,0.1356248433,,,,,,,
-0.94487168,,,-0.9933697618,,,0.3291616,0.2161695584,-0.1585840732,-0.18713719,0.32512066,0.2053576132,,,,,,,
-0.3377064647,,,-0.8204607446,,,0.3751402,0.2021407815,-0.2024346888,0.26697055,-0.016276186,0.2185813692,,,,,,,
0.3831219728,,,0.3558105215,,,-0.43353933,-0.2874192031,0.2678447962,-0.114545316,0.03979832,-0.2751454969,,,,,,,
0.6133409592,,,0.6354046683,,,-0.21975918,0.2732497757,-0.1221901178,-0.031757046,0.21898997,0.2875760657,,,,,,,
0.04067999219,,,0.05391822624,,,-0.011212064,0.1187646604,-0.09486050904,0.19342138,0.0007626158,0.1218742501,,,,,,,
-0.6487074661,,,-0.6730693971,,,-0.3392194,0.03263925649,0.1799926162,0.2904612,0.3013274,0.03504259495,,,,,,,
-0.2271006594,,,-0.2796725309,,,0.22169825,0.1453067883,-0.369091779,-0.17314489,-0.11433267,0.1526922296,,,,,,,
-0.2273748418,,,1.039401573,,,0.14480603,-0.1590710873,0.03481484577,0.19367455,-0.084006235,-0.1529914868,,,,,,,
-0.00471906241,,,0.1610572153,,,-0.44827476,0.1004556587,-0.08603725582,0.4398565,0.22941308,0.1186958708,,,,,,,
-0.4206236042,,,-0.5484046839,,,0.48456293,0.2216718615,0.3256166577,0.38067216,0.3149907,0.1397735629,,,,,,,
-0.7044416921,,,-0.4893447325,,,-0.5134931,-0.1680090114,-0.1356445402,0.028849931,0.09832095,-0.1721892239,,,,,,,
-1.03358213,,,-1.063857421,,,-0.08736602,0.2157860407,0.2166410387,0.33078107,0.048382968,0.1996445429,,,,,,,
2.035718297,,,2.029714229,,,-0.9960923,0.2373063122,0.02453600988,0.14478801,-0.109439805,0.266502477,,,,,,,
0.5406592093,,,0.5291509768,,,-0.32968274,-0.4121800122,-0.1870265454,-0.48999393,-0.017584935,-0.4116332056,,,,,,,
-0.8677436518,,,-0.8939731603,,,0.1892484,-0.2655724812,-0.4452936351,0.10106606,0.1639856,-0.2667848059,,,,,,,
0.6458131882,,,0.6060432281,,,0.052769408,-0.2505049976,-0.7631897926,0.54358536,0.26677626,-0.2503555417,,,,,,,
-1.033895718,,,-1.075618027,,,0.14447846,0.07439070315,-0.1052313372,-0.12969634,0.2824624,0.07858210136,,,,,,,
0.6894769465,,,0.7192786591,,,-0.34279236,0.04051828498,-0.3448038697,-0.21186724,-0.054891888,0.04054834824,,,,,,,
0.08962517121,,,-0.848687424,,,0.5357792,-0.2633982668,-0.2715096772,0.21087164,-0.13333657,-0.2536042621,,,,,,,
0.3878039254,,,0.3793253714,,,0.5662466,-0.1853973633,0.154054001,0.1201915,0.021802485,-0.205471026,,,,,,,
0.09283208162,,,-0.1209915786,,,0.07597162,-0.3925356968,-0.003350669984,-0.33440247,0.08198143,-0.3664573156,,,,,,,
-0.1264456608,,,-0.2267254676,,,-0.3812468,0.07368636839,0.2935145497,-0.16306055,-0.038462788,0.07947141457,,,,,,,
-0.1124318637,,,-0.1855410881,,,0.13472085,0.1107060751,-0.4299591184,0.029125888,0.33685702,0.1117572408,,,,,,,
0.4461173302,,,0.4315256115,,,0.10547868,0.2145984433,-0.1508485228,-0.5852543,-0.34688297,0.2659010317,,,,,,,
-0.219079678,,,-0.02133142082,,,0.020247005,0.02660461968,-0.1001700088,0.33405778,0.18919064,0.01577355141,,,,,,,
0.3305915972,,,0.2847519542,,,0.05332241,0.1217108886,0.06398626417,0.49338713,0.2613633,0.1472620429,,,,,,,
-0.1627608803,,,-0.2649001821,,,0.15624923,0.291636297,0.3065559864,-0.20096086,-0.19278818,0.2846431402,,,,,,,
-0.163472634,,,-0.02865011171,,,0.08205169,-0.1519278356,0.3830191493,-0.47863725,-0.3832713,-0.1170462796,,,,,,,
0.1201208722,,,0.08872930928,,,-0.19906557,-0.01585217625,0.1867191195,-0.333896,-0.0833936,-0.09358617494,,,,,,,
0.2177909499,,,0.3608838494,,,-0.18115786,-0.2558869286,0.02438924834,0.27114043,0.059517886,-0.3455998589,,,,,,,
0.933741132,,,0.9684347835,,,0.09821565,-0.4107933376,0.154184103,0.14120783,0.029895494,-0.3084635626,,,,,,,
0.2195684475,,,0.2797373916,,,-0.1390286,0.1525150287,0.2108461261,-0.020185884,0.32046962,0.1491869476,,,,,,,
0.5423101397,,,0.491693749,,,-0.09687575,-0.2049749215,0.0992988795,-1.1578509,-0.6993564,-0.2326432891,,,,,,,
-0.3562189221,,,-0.2551381041,,,0.13312174,0.5104437673,-0.4116877019,-0.028476689,-0.25469935,0.5633304822,,,,,,,
0.07251658649,,,0.04520064126,,,-0.035967182,-0.3047946545,0.1972792894,-0.09481118,-0.2679521,-0.2853718301,,,,,,,
0.1829524038,,,0.02875783294,,,0.10555613,0.1284367662,0.1270074546,0.014179132,-0.06922258,0.1432639394,,,,,,,
-0.2290672247,,,-0.127795978,,,-0.25226668,0.1892509341,-0.1797649413,0.08687463,0.07418253,0.1905006388,,,,,,,
0.3033755171,,,0.2790095717,,,0.3873208,-0.1716135591,0.274353385,0.33859894,-0.10615323,-0.1905277476,,,,,,,
0.4077522002,,,0.3612616095,,,-0.15304844,-0.05098475902,-0.331017077,1.5244027,0.3383442,-0.03788933093,,,,,,,
0.2747890687,,,0.3970937454,,,-0.08823057,0.1323102014,0.1835065782,-0.09371994,-0.013385508,0.135636068,,,,,,,
0.0363373447,,,0.05138556132,,,0.115863256,-0.04747882967,0.08260820806,-0.15480128,-0.218832,-0.05068277346,,,,,,,
0.3106818959,,,0.2591769069,,,0.38131234,-0.1631824381,0.4362612367,0.43406284,0.14138378,-0.2968070609,,,,,,,
0.3534842386,,,0.567809408,,,0.017929614,0.1640446135,-0.1059277356,-0.2944231,-0.0314375,0.1595708778,,,,,,,
0.4654295524,,,0.4351325193,,,0.009874489,0.03310970794,0.04918647557,0.0059979977,0.092060395,0.01662750157,,,,,,,
-1.027491517,,,-1.082241008,,,0.071327075,0.05489689191,0.2439165264,-0.51320225,-0.25604343,0.1021613955,,,,,,,
0.06657866166,,,-0.02600362082,,,0.23972355,-0.2683837118,0.03981941938,0.34335518,0.167768,-0.2492066103,,,,,,,
0.449676501,,,0.4227128183,,,0.08066098,0.1932304247,-0.3531754315,-0.18157236,-0.15013656,0.2001862688,,,,,,,
-0.2802149039,,,-0.3552590017,,,-0.3967697,0.08869147538,-0.3634366095,-0.06601537,-0.049755823,0.1053330854,,,,,,,
0.8725221172,,,0.8061750481,,,0.06202438,-0.1310797347,-0.3886762261,-0.44703153,-0.51861984,-0.129549001,,,,,,,
-0.1584977009,,,-0.1718500909,,,0.40455672,-0.0796846316,-0.2481934428,0.016077334,-0.16392109,-0.06772406438,,,,,,,
-0.0233314002,,,0.05331100941,,,0.20341153,0.06559790258,-0.3198605776,0.08524325,0.32067814,0.06183535076,,,,,,,
-0.01898366376,,,0.02044330073,,,0.07707961,0.06489377246,-0.119493328,-0.12628403,-0.15203556,-0.02041351849,,,,,,,
0.05815828774,,,0.04497255031,,,-0.13255964,-0.5820563655,0.009011634625,-1.4150244,-0.43050367,-0.5158124794,,,,,,,
0.2733788106,,,0.4022515039,,,0.075959176,0.08282432874,0.5175969601,-0.12815778,0.039074082,0.1037256139,,,,,,,
-0.1482429563,,,-0.04011845973,,,0.4233429,0.00053362703,-1.659455776,0.35353386,0.22206622,0.002382000949,,,,,,,
-0.3344064398,,,-0.3072806727,,,0.039176993,0.1219598928,-0.1607218981,-0.19808228,-0.22025123,0.1316119774,,,,,,,
0.6562747464,,,0.4585266209,,,0.44312724,-0.009656669986,0.3969213665,0.16023046,0.08072504,-0.02957903139,,,,,,,
0.212551145,,,0.2230423361,,,-0.036089726,-0.2434258312,0.2977459729,0.62381023,0.33938572,-0.2307583069,,,,,,,
-0.537934277,,,-0.2582854339,,,-0.06658349,-0.06555430983,0.5543753505,-0.09128483,-0.13708502,-0.07362733584,,,,,,,
0.1314551384,,,-0.001423547256,,,-0.15110955,0.1073133782,0.3263882101,-0.18759136,-0.073249176,0.1182563792,,,,,,,
-0.6691715704,,,-0.6722609272,,,-0.22997464,-0.05877076226,0.2638675272,-0.185706,0.13145949,-0.09012790792,,,,,,,
-0.3190194716,,,-0.5393211197,,,0.04258718,0.2331508069,-0.1281621158,0.06851162,-0.29082686,0.2086552685,,,,,,,
-0.8769026675,,,-0.8968728875,,,0.33065498,0.1212420989,0.4409150779,-0.019756118,-0.06415651,0.1545141456,,,,,,,
0.08295366438,,,0.02290981537,,,0.3756035,-0.2676587754,0.1789673418,-0.020862509,0.27702025,-0.2735637278,,,,,,,
-0.9525461244,,,-0.9841350203,,,0.5478496,0.1697812273,0.1430115402,-0.24319862,-0.06755655,0.1508427655,,,,,,,
-0.1895948927,,,-0.1963041686,,,0.2018349,-0.1441475084,-0.2678383887,-0.0946872,0.001256137,-0.1366185824,,,,,,,
-0.1913893427,,,-0.1640800096,,,-0.57237196,-0.198435367,0.547026813,-0.14677484,0.020522699,-0.1783989774,,,,,,,
-0.4476998737,,,-0.3067487161,,,-0.2190816,0.2908616243,-0.1327798218,0.20609345,0.096626095,0.2697932489,,,,,,,
-0.2180696241,,,-0.3295471425,,,0.10276083,-0.1669583773,-0.03897665441,0.099471204,-0.06838543,-0.1850731206,,,,,,,
-0.2648154177,,,-0.2404495008,,,-0.41226542,0.2282174184,-0.09479557723,-0.47955513,0.11669735,0.2179161191,,,,,,,
-0.5669112811,,,-0.6335454234,,,-0.17207572,-0.1703063362,0.169912383,0.64158034,0.065647185,-0.1528778086,,,,,,,
-0.09656636848,,,-0.3934965802,,,0.33645314,-0.02215184451,0.2528121769,-0.10973808,-0.032157466,0.0009811696924,,,,,,,
0.8443742128,,,0.7197464364,,,-0.173031,0.1298196436,0.4522774518,-0.25977194,-0.3278138,0.1139286942,,,,,,,
-1.342603869,,,-1.304863858,,,1.5974368,0.3328696682,1.230446577,-0.08030735,-0.12850414,0.2709466679,,,,,,,
-0.1875763981,,,-0.403278535,,,-0.66796297,0.1191812455,0.003597590141,0.2398224,0.3144945,0.1139940461,,,,,,,
-0.8910789088,,,-0.8610836333,,,-0.053815138,0.1875925088,0.3113741279,0.08993778,0.037571028,0.159745141,,,,,,,
0.6057331286,,,0.6289234716,,,0.8997268,-0.1086802266,0.1934137642,-0.16645503,0.10088698,-0.08862527136,,,,,,,
0.4864659618,,,0.5721937215,,,-0.07566195,-0.1195817221,-0.4815503955,0.11065837,-0.24609374,-0.1203839292,,,,,,,
-0.2122226198,,,-0.1853541064,,,0.31387913,-0.26675568,-0.1864971668,0.5004631,0.08359479,-0.2547072629,,,,,,,
0.3237624908,,,0.3941431972,,,0.42589387,0.003078486899,-1.562452674,0.12429692,0.10049067,0.02291371106,,,,,,,
-0.1216378782,,,-0.2211090134,,,0.36382934,0.2339062171,-0.3786974251,0.26081374,0.10848866,0.2375956009,,,,,,,
-0.06087031381,,,-0.06211358363,,,-0.09366837,0.09558983986,-0.07513780892,-0.17693794,-0.27346185,0.1067537551,,,,,,,
0.5526817541,,,0.4458624104,,,0.3253852,-0.1376637655,0.1101579294,0.18482117,0.29462782,-0.1566069942,,,,,,,
-0.3091436872,,,-0.2686273987,,,0.50455874,0.1615443142,0.4276472032,-0.1287951,-0.18987419,0.1147844967,,,,,,,
-0.09380601466,,,-0.01822931998,,,-0.30405402,-0.2933731143,-0.2594231963,-0.6501845,-0.3408843,-0.2815646761,,,,,,,
-1.003628099,,,-1.083409988,,,0.6595856,0.09132383171,0.8076210022,1.2964717,0.37861636,0.1232982501,,,,,,,
0.06350094777,,,0.1401419047,,,-0.12635267,0.1377897214,-1.236745954,0.16752392,0.23293142,0.1417432494,,,,,,,
-0.4741217147,,,-0.4598615849,,,0.40936968,0.1752224691,-0.3187247813,0.11306948,-0.043304063,0.1830646349,,,,,,,
0.1557233569,,,-0.04202510971,,,0.22178565,0.06789957586,0.1156093627,0.32559508,0.29619196,0.05839026749,,,,,,,
-0.22514293,,,-0.1800051551,,,0.216656,-0.2515625689,0.3770145774,0.1061248,0.19424683,-0.2429727771,,,,,,,
0.1272652578,,,0.1809007828,,,0.217303,0.2778347443,0.7556794882,0.15224728,0.13722372,0.273383593,,,,,,,
0.09202518518,,,-0.04343902818,,,-0.32388276,0.1036355898,0.3792767823,-0.1537904,-0.09791159,0.09621173151,,,,,,,
-0.6325843994,,,-0.6010541503,,,-0.096846074,-0.05039436652,0.3644354343,-0.22269887,-0.14913009,-0.04965332876,,,,,,,
-0.1684679401,,,-0.307596081,,,-0.31834483,-0.02415470893,-0.2627121806,-0.30237508,-0.19873552,-0.03887822581,,,,,,,
-0.7807355414,,,-0.8156714076,,,0.14792417,0.2570684152,0.1294392198,-0.23926698,-0.25135523,0.2515205514,,,,,,,
-0.1402888942,,,-0.2004467895,,,-1.1831604,-0.01211502438,0.1497948617,0.117173694,0.32640767,-0.01415225211,,,,,,,
-0.6861965433,,,-0.6358439855,,,0.5814084,-0.2158513366,0.002471808344,-0.026874494,0.11774314,-0.2286149961,,,,,,,
-0.009163826354,,,-0.1278585038,,,0.018652538,0.03338413917,-0.5535523295,-0.24926226,-0.21154843,0.04898940459,,,,,,,
-0.3272937162,,,-0.2999776095,,,-0.12269294,0.09351383225,0.4219597876,0.20180672,0.13250846,0.09996623686,,,,,,,
0.0525846727,,,0.2064872084,,,-0.30858096,-0.04079512632,0.2531651258,-0.25567913,-0.36974788,-0.05310041527,,,,,,,
-0.2291149594,,,-0.3302285087,,,0.27275908,-0.1556883247,-0.06137041748,-0.044927545,-0.22296378,-0.1643854494,,,,,,,
-0.4343679995,,,-0.4100020564,,,-0.8493191,0.1935543384,0.1296482086,-0.061089505,0.006023963,0.1825709521,,,,,,,
-0.8089710016,,,-0.761990739,,,0.22136217,-0.1354386252,-0.1607895643,0.1215726,-0.025817301,-0.1275682016,,,,,,,
-0.3656412735,,,-0.4546316387,,,-0.2026395,-0.0329263946,0.5570363402,-0.029350005,0.025640862,-0.02444182971,,,,,,,
0.46413144,,,0.4535605079,,,-0.5158871,-0.0377712537,0.3287659883,0.20515428,0.05162618,-0.05185926357,,,,,,,
-0.3784588137,,,-0.3279387095,,,0.2838918,0.09066206137,0.929567337,0.31347504,0.17333446,0.0678839753,,,,,,,
0.1197265524,,,-0.0945777089,,,-0.54531413,0.04516095157,-0.376618892,-0.23795868,-0.12097394,0.04313664794,,,,,,,
-0.4849713736,,,-0.4546670853,,,0.35422227,0.1122847843,-0.3183842599,0.38885805,0.2108052,0.103250668,,,,,,,
0.9529915072,,,1.00873157,,,-2.729219,-0.2524074879,0.1842018217,-0.030401872,0.022781087,-0.2410424197,,,,,,,
-0.1008899588,,,-0.006669165604,,,0.24759242,-0.08269184038,-0.09999396652,0.34779298,0.2295095,-0.0995469546,,,,,,,
0.0001760990776,,,0.02714015632,,,0.262386,0.1567671218,-0.01748160273,-0.058645517,-0.20857874,0.1623688281,,,,,,,
0.361489345,,,0.4388569164,,,-0.06797262,-0.1359887208,-1.31143713,-0.31553465,-0.3531167,-0.1220847194,,,,,,,
-0.5906200549,,,-0.5214695313,,,-0.21674663,-0.01123069572,-0.1666342616,0.07632743,-0.02416869,-0.01223486256,,,,,,,
-0.3926976733,,,-0.3791706776,,,0.021784957,0.2571773331,0.04445377365,0.07388473,0.012789011,0.2617966702,,,,,,,
0.1340053215,,,0.03623226442,,,0.11861955,-0.2360673516,0.2059104145,0.09208313,0.22351721,-0.2431312615,,,,,,,
0.06147303301,,,0.02144017791,,,0.6468612,-0.07801002068,0.4025978148,0.23552436,0.11696446,-0.110544393,,,,,,,
-0.2631334787,,,-0.2599055555,,,0.049919657,-0.03002441384,-0.1168317422,-0.21015516,-0.15323858,-0.0479917857,,,,,,,
0.03723687161,,,-0.09308278763,,,-0.43668202,0.09976832749,0.6504005194,0.28708375,0.1402239,0.1198783084,,,,,,,
-0.2294813403,,,-0.3055011196,,,0.23562609,-0.1724192759,-0.2144640684,-0.08983866,-0.033004664,-0.1645773995,,,,,,,
-0.04800179974,,,-0.06228083681,,,-0.31116426,0.06442391188,-0.1052124947,-0.20490244,-0.21264,0.04622580818,,,,,,,
0.4096942345,,,0.6074338596,,,0.16690241,-0.197411563,-0.1470787823,-0.059308678,-0.19378166,-0.2106657566,,,,,,,
-0.3582193447,,,-0.4033944741,,,0.27493933,-0.215549412,-0.1927500367,0.31777883,0.066728696,-0.2151879116,,,,,,,
-0.05998946709,,,-0.1136725794,,,-0.40836442,-0.09947952039,0.4725190997,0.27676505,0.19311203,-0.1018770374,,,,,,,
-0.2354197843,,,-0.0998820338,,,-0.27847636,0.1219613965,-0.04207842052,-0.1062552,-0.17757402,0.1190696945,,,,,,,
0.04940603471,,,0.01798775577,,,-0.055105343,-0.2042503385,0.3362557888,-0.26694122,-0.08620088,-0.1945135581,,,,,,,
-0.218642896,,,-0.07840282451,,,0.014176672,0.2554819083,-0.2289728224,-0.11387199,0.08721107,0.2771196387,,,,,,,
-0.560004253,,,-0.5254031825,,,0.0056576896,0.263667034,0.2522425652,0.114378884,0.14308463,0.2397469307,,,,,,,
0.132679503,,,0.1928354149,,,-0.04920893,-0.02963577665,0.213645637,0.15633488,0.23976044,-0.03267541466,,,,,,,
-0.1163808006,,,-0.1666570861,,,0.2309586,0.1834555009,0.1367296576,0.14149414,0.029563032,0.1772793668,,,,,,,
-0.5677824058,,,-0.4498970666,,,0.10965515,-0.1808965024,0.002077738522,-0.26422602,-0.13490807,-0.193511292,,,,,,,
0.5473213895,,,0.5200330472,,,-0.68939126,0.07685074181,0.001364124822,-0.036241576,-0.09319597,0.08233507629,,,,,,,
0.3484758821,,,0.1944494801,,,-0.46183208,-0.1741722063,0.03753627464,0.32125306,0.18689564,-0.1988278043,,,,,,,
0.1389916428,,,0.2399262834,,,0.056967735,-0.02569939401,0.2211427242,0.058678955,0.0705445,-0.04052446991,,,,,,,
0.4435276229,,,0.4191629222,,,0.16770916,-0.1040055052,0.2307839245,-0.3105669,-0.20229353,-0.1036149901,,,,,,,
0.1420809867,,,0.09517060823,,,0.155043,0.1164090107,0.01795699261,0.10350084,-0.006158339,0.1264914317,,,,,,,
0.1002082301,,,0.1900189056,,,-0.17080897,0.2013895553,-0.05103423819,0.026001556,0.13670486,0.2170217295,,,,,,,
0.696820383,,,0.7077955573,,,-0.17360482,0.08637792891,-0.1873479635,-0.18357739,-0.14515124,0.06984441482,,,,,,,
-0.2671091359,,,-0.3177525984,,,0.4879068,0.1399825705,-0.02086830512,0.1051324,0.06888502,0.149970094,,,,,,,
-0.435634918,,,-0.2213480079,,,-0.28724414,-0.1491152274,0.02943907678,0.34776002,0.27888158,-0.1504372289,,,,,,,
-0.02467579414,,,-0.0549789366,,,0.055162422,-0.2620678709,0.182197392,-0.03649839,-0.014326393,-0.2749366355,,,,,,,
1.153029099,,,1.097659429,,,-0.38608086,-0.1920469184,0.268091321,-0.22299007,-0.051293015,-0.1964836143,,,,,,,
0.4487732889,,,0.3545755496,,,0.0423617,0.2908870335,0.1528361291,0.47882804,0.13707916,0.277983517,,,,,,,
0.1999058192,,,0.1728749295,,,0.45036474,0.0001174398848,-0.3136459887,0.04490204,-0.1277025,0.005497322094,,,,,,,
0.4623569576,,,0.3859118179,,,0.0040835226,0.1224294689,-0.2977969944,-0.20431785,-0.036603287,0.1345500599,,,,,,,
-0.1535887951,,,-0.222167291,,,0.8227483,-0.1220386723,-0.05584965646,0.16032088,-0.10738672,-0.1206997285,,,,,,,
0.3679086655,,,0.3544190015,,,0.02782095,-0.2322266272,-0.1966491491,-0.083484784,-0.20651376,-0.2296863908,,,,,,,
-0.08900203783,,,0.00767051096,,,0.29049432,0.2089852634,-0.06297671795,-0.14638302,0.05961523,0.1966591078,,,,,,,
0.1144248466,,,0.154397003,,,0.6013446,0.01020081676,-0.1218857989,-0.1637308,-0.19201854,-0.002704942189,,,,,,,
0.01238263094,,,0.008857171664,,,-0.48048362,0.007446014246,0.09317811579,-0.046606354,-0.19093227,-0.0174562941,,,,,,,
-0.04733933489,,,0.0824999513,,,0.06940251,-0.2927042973,0.108492814,0.6526247,0.26122594,-0.2701610231,,,,,,,
0.1195998716,,,0.04215049222,,,-0.08660832,0.09802483981,0.5147061944,-0.02129434,0.22148342,0.1049853067,,,,,,,
0.2089151676,,,0.1948462431,,,0.06428,0.04344135848,-0.3401993513,0.24330819,0.13775738,0.04367948513,,,,,,,
-0.3312664307,,,-0.1335180608,,,-0.23077711,0.08397283137,0.4022476077,0.27033257,-0.012677082,0.09091664868,,,,,,,
0.04474624496,,,0.001911824763,,,-0.0062707947,0.212756025,0.2945171595,0.19522578,0.29162577,0.2123164186,,,,,,,
-0.304371998,,,-0.3892708869,,,-0.1648075,0.1721002517,-0.2504798472,-0.0628226,-0.023588633,0.1745802478,,,,,,,
-0.03343872331,,,0.1014577345,,,-0.07602368,-0.2936546977,0.08664096892,-0.40650517,-0.44759655,-0.2878090755,,,,,,,
0.2109942671,,,0.1798412758,,,0.30869702,0.2630272495,-0.1003559455,-0.010710973,-0.014199824,0.2679741222,,,,,,,
0.1153786146,,,0.2592492987,,,-0.2004136,-0.2444541098,-0.2296040803,0.085215345,-0.0009908472,-0.2413708741,,,,,,,
0.266562341,,,0.3014572076,,,-0.074192114,-0.2487353003,-0.2895428538,-0.43751064,-0.2596768,-0.2510658299,,,,,,,
0.2673452598,,,0.3275153294,,,-1.052678,0.02133444828,0.1565254927,-0.1498497,0.28655788,0.02342304228,,,,,,,
0.2525296858,,,0.2013015984,,,0.21043137,-0.1418748022,0.2968192697,-0.6527621,-0.7444678,-0.1377351726,,,,,,,
-0.2541313329,,,-0.1502820417,,,0.009096508,0.1661039919,-0.315184176,0.50917864,0.3304712,0.1787450066,,,,,,,
0.1160802084,,,0.08876389408,,,-0.1526394,-0.2438826417,-0.293631494,-0.17893869,-0.09165754,-0.2516983711,,,,,,,
0.06957200876,,,-0.08379845272,,,-0.103238635,0.1968213651,0.1083409861,0.072486,0.08904207,0.2083535527,,,,,,,
-0.1306746792,,,-0.0289566929,,,-0.22019546,0.2841367818,-0.3014916778,0.56670845,0.2707749,0.2928111346,,,,,,,
0.2477169194,,,0.2233509589,,,0.14375906,-0.2036282458,-0.2308844328,0.2035466,-0.05060521,-0.1987965111,,,,,,,
0.7384004715,,,0.6919210432,,,-0.1049769,0.02449568927,0.07323207706,0.77801406,0.17957474,0.01834632401,,,,,,,
0.2032848491,,,0.3123212169,,,-0.14249653,0.1443728773,1.059516907,0.27998814,0.26461264,0.1338383845,,,,,,,
-0.3903324179,,,-0.3748904594,,,-0.058271468,-0.05244742334,0.2487582862,0.46476296,-0.12764844,-0.04683743488,,,,,,,
0.3599833206,,,0.3082610419,,,0.22324237,0.1843631236,0.01643515751,0.117543854,-0.18419513,0.1967285306,,,,,,,
-0.1180777751,,,0.09625798744,,,-0.19373621,-0.290332431,0.2725888789,-1.0732778,-0.1521724,-0.2883387251,,,,,,,
0.4989355499,,,0.4686361021,,,0.018732363,0.1484989725,-0.3641096056,0.6664681,0.298428,0.160503058,,,,,,,
-0.5451614747,,,-0.6005100317,,,-0.22041203,0.1162085575,0.231952861,-0.10238336,0.1709128,0.1156862505,,,,,,,
-0.11178686,,,-0.2052256875,,,-0.23946345,0.09235323346,-1.189063191,0.21509098,0.10681254,0.08723902331,,,,,,,
-0.07418863699,,,-0.1011563177,,,0.18972524,0.1416136075,-0.2847440243,0.16154255,-0.14350039,0.1366968264,,,,,,,
0.2163270576,,,0.1404122966,,,-0.11937735,-0.02355582453,0.338122189,0.12197085,-0.01247536,-0.03065284441,,,,,,,
0.2489461043,,,0.1831427919,,,0.27487072,0.2159076343,0.008369886316,-0.393528,-0.4388693,0.2146354266,,,,,,,
0.1487192501,,,0.1358735913,,,-0.037302293,0.2489923621,0.433449924,0.41735163,0.23715734,0.2449700177,,,,,,,
-0.1687628837,,,-0.08708521693,,,-0.10354968,-0.2487023794,1.639857888,-0.08778635,0.2785172,-0.2377705179,,,,,,,
0.4076686497,,,0.446038823,,,0.1369958,-0.2498795909,0.3915157616,-0.1443485,-0.25727028,-0.2425206881,,,,,,,
0.4030330766,,,0.3924889334,,,0.08482323,0.2901872276,-0.1551477313,-0.48456532,-0.0010352675,0.2844028318,,,,,,,
0.1902033837,,,0.3197803329,,,0.195949,0.005380841145,0.1984152347,0.2640553,0.24449003,-0.005495903988,,,,,,,
-0.2813875318,,,-0.2096878484,,,-0.077775374,-0.2866809992,-0.1248864383,-0.1141868,-0.5155578,-0.2670583034,,,,,,,
-0.3565279126,,,-0.3423052805,,,0.036325578,0.2029164203,0.08792952448,0.0005583477,0.25217214,0.203311121,,,,,,,
-0.1261858524,,,-0.3239332526,,,-0.34906024,0.1521219365,-0.2581889331,-0.13654374,0.3596692,0.149798061,,,,,,,
-0.4272189497,,,-0.3820256423,,,-0.09101058,0.06213134352,0.04573090747,-0.26578796,-0.07080544,0.06942589816,,,,,,,
-0.1418602614,,,-0.07958677707,,,0.0414113,-0.2073388804,0.360209614,-0.032304965,-0.13257971,-0.2077260421,,,,,,,
0.2703183971,,,0.1352495473,,,0.16790718,0.1846600639,0.1597799361,0.02048075,0.094687894,0.1901992486,,,,,,,
-0.3905372405,,,-0.3593194879,,,-0.16983823,-0.2010402243,-0.1479188651,-0.16922718,-0.34450996,-0.2010314982,,,,,,,
-0.06234999167,,,-0.2107723199,,,-0.19243719,-0.1305934924,0.2372301519,-0.1622811,-0.2906084,-0.1313975395,,,,,,,
-1.349743731,,,-1.384374819,,,0.08388998,0.2342304564,0.2809538543,0.019864162,-0.22064498,0.2366771285,,,,,,,
-0.6078304934,,,-0.6679858672,,,0.8980124,-0.01247332937,0.2441395372,0.14885435,-0.4629862,-0.01178467195,,,,,,,
-0.7608496013,,,-0.7104026433,,,-0.25603363,0.004707248217,0.09075195342,0.5155235,0.9982535,-0.001195736833,,,,,,,
-0.2091052967,,,-0.3186953714,,,-0.16087691,-0.06458811022,0.03232585266,0.015669337,0.11121267,-0.04350530364,,,,,,,
-0.08611789482,,,-0.0588021782,,,0.009374439,0.2065250247,0.06337253004,-0.048872884,0.04413158,0.2047720906,,,,,,,
0.3112736246,,,0.4654073152,,,0.60289234,0.1923201285,0.1070227921,0.08106142,0.155987,0.1912990784,,,,,,,
-0.1723261501,,,-0.2727253625,,,-0.36696577,0.2119308748,0.150033012,-0.5704321,-0.13669023,0.2130713627,,,,,,,
-0.5776206173,,,-0.5532546999,,,0.13205624,0.2758232105,0.2160971463,-0.36332488,0.022674983,0.2746656257,,,,,,,
-0.4533654718,,,-0.4064882854,,,-0.03834181,-0.1933266969,0.1098233908,-1.0275546,0.087381236,-0.1921496035,,,,,,,
-0.3434273678,,,-0.4463199061,,,-0.008200684,0.1916267784,0.130219236,-0.07548247,-0.18040316,0.190059636,,,,,,,
0.3819204755,,,0.368708137,,,0.29394302,0.1248530664,-0.01321384218,-0.9926612,0.0060619395,0.1201973819,,,,,,,
-0.9850899484,,,-0.9337691989,,,-0.24513821,-0.2092254223,-0.133537814,-0.3371275,0.17884378,-0.215085086,,,,,,,
-0.4905308817,,,-0.7048429574,,,0.34493694,0.2619218514,-0.1519757509,0.77060723,-0.37142977,0.2627925465,,,,,,,
-1.45343648,,,-1.423136323,,,-0.20051827,-0.2826726278,-0.01796039566,-1.2358516,-0.4673209,-0.2815635875,,,,,,,
1.417311375,,,1.471856533,,,1.5862869,0.1764086946,-0.05769157037,0.12485017,-0.24323426,0.1866591388,,,,,,,
0.2917177913,,,0.3852805622,,,0.023746485,0.1221137838,-0.0391748175,0.27225018,0.34291208,0.08825427419,,,,,,,
-0.4156673046,,,-0.388677477,,,-0.3870508,0.04154242486,-0.1912770569,-0.3345165,0.19888172,0.0390570734,,,,,,,
0.3902694505,,,0.4625389332,,,0.5856353,-0.06525455721,-0.176948294,0.11782421,0.32837376,-0.06315832594,,,,,,,
-0.9363096203,,,-0.8685751915,,,0.19156736,0.2220131222,-0.1692254692,0.03977932,0.2431408,0.2197354523,,,,,,,
0.2827992176,,,0.296100614,,,-0.121865615,0.1818151116,0.08965755999,-0.0037044305,0.2723516,0.1790714632,,,,,,,
0.2012631865,,,0.1133050579,,,-0.3957756,-0.07107100205,0.3071355224,0.0566645,-0.3955686,-0.0645682356,,,,,,,
-0.2031029925,,,-0.2427053627,,,-0.1566162,-0.06314289188,0.06510167569,0.39449644,0.4183082,-0.07569378508,,,,,,,
-0.3037541137,,,-0.296313011,,,0.25091103,0.130705142,-0.08629070222,1.344943,0.53212136,0.09214171654,,,,,,,
-0.8561340791,,,-0.9847366565,,,0.48318896,0.1219069459,0.05971286446,-0.03299577,-0.4325653,0.127798004,,,,,,,
0.2078023305,,,0.1311560928,,,0.06428265,0.2781457549,-0.2914808095,0.27975905,0.23945999,0.2780447109,,,,,,,
-0.4846980231,,,-0.4989613192,,,0.24612774,0.1397497706,-0.3292888105,0.16739805,0.022087732,0.1476587535,,,,,,,
-0.8742372328,,,-0.6764888404,,,0.35056245,-0.09423908417,0.02334957011,0.19396707,0.06758688,-0.09689386004,,,,,,,
-0.8662226005,,,-0.9113978127,,,0.17854843,0.0001253567591,-0.01759398356,0.5421526,0.14398743,0.007710911409,,,,,,,
-0.6424096876,,,-0.6959665778,,,-0.32338092,0.2464741099,0.1291002929,0.101805605,0.060858134,0.2444281246,,,,,,,
-0.4928209724,,,-0.3573394867,,,0.12096431,0.2823804609,0.3111517727,-0.18285562,-0.16724904,0.3023682373,,,,,,,
0.2517070332,,,0.2201664988,,,0.20473936,-0.07269901923,0.2546257675,-0.08089566,0.14374673,-0.08996115253,,,,,,,
0.3521610502,,,0.4911469471,,,-0.08502296,0.2091916133,0.1879390627,0.011948778,-0.17346373,0.2001142248,,,,,,,
0.4352887813,,,0.4702348918,,,-0.015195979,-0.2716716488,0.2968448997,0.10643199,0.077678554,-0.2440426659,,,,,,,
-0.2842253108,,,-0.2240674687,,,0.27208084,-0.1605646429,-0.2141600102,-0.2740793,0.09490012,-0.1625538982,,,,,,,
0.244391269,,,0.1940437279,,,0.37567216,-0.1533982499,-0.1849075705,-0.123212844,-0.21449889,-0.1540531923,,,,,,,
0.2445400692,,,0.3634190223,,,0.18115298,-0.1135162965,0.2532947958,0.099315114,0.28342906,-0.09714376584,,,,,,,
-0.2074444876,,,-0.2347604722,,,0.10084299,-0.1129184377,-0.01970858872,0.07064188,0.076237984,-0.107042412,,,,,,,
0.4080644756,,,0.2541593237,,,-0.20461704,-0.05930275664,0.1590961665,0.17142469,0.0067806095,-0.0560476045,,,,,,,
0.09677963663,,,0.1979093175,,,-0.17022502,0.2314025055,-0.0230697915,0.2585564,0.09810157,0.2285899745,,,,,,,
-0.8993907864,,,-0.923756705,,,-0.42926776,0.1335092299,-0.02350610308,-0.75058585,-0.15922368,0.1400765501,,,,,,,
0.005747938071,,,-0.04123555683,,,0.058496803,0.158400679,0.2239001095,0.7060857,-0.047941476,0.1615919138,,,,,,,
-0.4554078887,,,-0.366630054,,,0.05428196,-0.1163125894,-0.4763536155,-0.19545352,-0.17219931,-0.1096557233,,,,,,,
0.0484627502,,,0.05896794524,,,-0.2604982,-0.1738142528,-0.1508735269,0.08418335,0.009110974,-0.1731526601,,,,,,,
0.416844471,,,0.3663504019,,,0.4500456,-0.2234624309,-0.2510234714,-0.39913872,-0.4385874,-0.2484945716,,,,,,,
-0.2210259005,,,-0.006721632021,,,-0.30803522,0.2594840884,-0.3182130754,0.2521437,0.3734051,0.257658713,,,,,,,
-0.4732036511,,,-0.5035081046,,,0.16600607,0.1443335739,-0.1099757627,0.10184634,0.17682534,0.1361615685,,,,,,,
-0.566515118,,,-0.6222787554,,,-0.24190831,0.2187159677,-0.3056803346,-0.09375267,0.15559441,0.22934587,,,,,,,
-0.4145978106,,,-0.508833599,,,0.07414206,-0.1539614021,0.4271434844,0.097915314,-0.27252308,-0.1508846407,,,,,,,
0.07171081888,,,0.04474722461,,,-0.02220214,-0.01357430049,0.1077581644,0.18953238,-0.19335864,-0.01176131786,,,,,,,
-2.225160011,,,-2.302561303,,,-0.05081127,0.2426304045,-0.3065697253,0.045326058,-0.052758597,0.2388457055,,,,,,,
0.2835021227,,,0.2143025006,,,-0.09786954,-0.3003582856,-0.216283083,-0.07308743,-0.2914479,-0.2964381368,,,,,,,
-0.08165805743,,,-0.09519220615,,,0.0784765,0.183261876,-0.2503069639,-0.025023371,-0.13209055,0.1854278681,,,,,,,
-0.3698854408,,,-0.2719334173,,,0.59019023,0.1866570948,-0.4725916684,-0.20074326,-0.061717015,0.1832815619,,,,,,,
0.6867607358,,,0.726811521,,,0.73814017,0.1960197245,0.02784173936,-0.22587141,-0.2630328,0.1954612829,,,,,,,
0.1305874279,,,0.1274299622,,,-0.14286749,-0.06620280887,-0.1156969965,-0.44642743,-0.12505744,-0.05287541572,,,,,,,
-0.1570400161,,,-0.0266691754,,,-0.13992669,0.1542510989,0.1288759112,1.2948288,0.20813484,0.1515493725,,,,,,,
-0.07405541884,,,0.1064590597,,,-0.25642204,0.1535784267,-0.03841933608,0.04422018,0.09190378,0.1636050175,,,,,,,
0.1926512821,,,0.2140491731,,,0.19782457,-0.2866581565,-0.03327419609,-0.1950401,-0.36318254,-0.3386981508,,,,,,,
1.437006266,,,1.24052774,,,-0.10301812,-0.2298767938,-0.1237110496,-0.015584304,-0.22002442,-0.2192530926,,,,,,,
0.7682653057,,,0.7145644969,,,-0.15749721,0.001529092671,0.4594755173,0.021363871,0.06704558,-0.02205161411,,,,,,,
0.8409541254,,,1.184762553,,,-0.076283,0.04165255788,-0.03394797817,-0.0050927466,-0.011517537,0.04876850134,,,,,,,
-0.1342514864,,,-0.557920354,,,-0.012930418,-0.03817295159,-0.3183300197,0.08094763,0.15065774,-0.05225904847,,,,,,,
0.1178885645,,,0.09147708587,,,0.36412808,-0.2910141043,-0.01005194802,0.076963715,0.05624332,-0.2486923995,,,,,,,
0.1912588875,,,-1.466608704,,,0.3017536,-0.2584060076,0.1973552257,-0.06815265,-0.08367207,-0.1780961126,,,,,,,
0.1473747292,,,0.1733885405,,,-0.17825033,0.03703359419,0.1096806675,-0.10800965,-0.14576797,-0.02232679612,,,,,,,
0.3523460961,,,0.2948088041,,,0.5018359,-0.2606168486,-0.2306725234,-0.019351054,0.29648063,-0.2577680866,,,,,,,
0.3656513797,,,0.31589035,,,-0.09937528,0.05274585799,0.4439534545,-0.38303608,-0.26746488,0.07546011337,,,,,,,
0.7135764556,,,0.3572476234,,,0.044659033,-0.2708578903,-0.3532034755,-0.073259205,0.07909254,-0.3281886045,,,,,,,
1.073538724,,,1.106532456,,,-0.13777404,-0.2032366163,-0.1718569547,0.30762815,0.12703629,-0.2203875815,,,,,,,
0.1247522384,,,0.6174895996,,,-0.113567606,-0.2331196072,-0.1605966389,0.20710239,0.15654387,-0.2445091241,,,,,,,
-0.02819030746,,,0.07322308601,,,-0.21321194,-0.2991643106,0.06781165302,0.10776858,-0.14770682,-0.2968575935,,,,,,,
0.2689073157,,,0.293073303,,,-0.34983507,-0.3073299406,0.08187630773,-0.20267469,-0.12974554,-0.2907345268,,,,,,,
0.7646269969,,,0.707989193,,,-0.37557542,-0.1981668669,-0.1902414858,0.11496911,-0.33014548,-0.2105056156,,,,,,,
-0.8932274595,,,-0.8013845605,,,0.044865463,0.3193281836,1.09235096,-0.05038463,-0.073206656,0.3140404647,,,,,,,
-0.1728966329,,,-0.2070251618,,,0.16011252,0.2382396272,0.0579165183,0.40663686,0.10754405,0.2493794414,,,,,,,
0.1182480402,,,0.06776125591,,,-0.23780291,0.2137268196,0.04528923333,0.29812548,0.16453567,0.325898933,,,,,,,
0.4800536884,,,0.2518839502,,,0.12084488,0.108519093,0.289274931,0.036506332,0.19282731,0.1120652526,,,,,,,
0.5020772737,,,0.5318162673,,,-0.1051689,-0.1350437004,0.4133446813,0.6248024,0.3890776,-0.1207385416,,,,,,,
0.02487301922,,,-0.02757869074,,,0.41841128,-0.1259364114,0.3537465334,0.063182816,0.13299179,-0.1645445479,,,,,,,
-0.758143383,,,-1.859584534,,,0.12674879,0.3973135273,-1.09364295,0.035991896,-0.20440108,0.375245956,,,,,,,
1.09941028,,,1.073309476,,,-0.47338802,0.06564637372,-0.1860364974,-0.34782833,-0.48866948,0.05639841581,,,,,,,
2.204532049,,,1.384492541,,,0.20236486,-0.193295993,0.1086713597,0.17623998,0.055608932,-0.2080537705,,,,,,,
0.5573455379,,,0.4863128578,,,-0.24260819,-0.0608958849,-0.205275327,0.09579215,-0.056726735,-0.06253155821,,,,,,,
0.5774346292,,,0.5547556452,,,-0.057347838,0.2395373312,0.1833340228,0.07177488,-0.050902665,0.229295824,,,,,,,
-1.012112264,,,-2.95700047,,,-0.14035317,0.1435802226,1.610455513,0.03927873,0.24086016,0.1535914361,,,,,,,
-0.827416646,,,-0.7867665886,,,-0.46391654,-0.0699400377,0.1549037695,-0.25261587,-0.31374684,0.002169151493,,,,,,,
0.07392831504,,,0.491720516,,,-0.07722477,0.4334441524,-0.07106708735,-0.31007922,0.059180908,0.3735152665,,,,,,,
-0.1181376729,,,0.01216227919,,,-0.14612831,0.3053760469,-0.1750344634,0.7897684,0.39401788,0.286654613,,,,,,,
0.2828449342,,,0.1741079344,,,-0.3475486,0.1131796614,-0.441806525,-0.39678168,-0.39636573,0.08179030265,,,,,,,
0.5261529016,,,0.5095758365,,,-0.20794865,0.01373688481,0.08052378893,0.2547424,0.29635134,0.02394347205,,,,,,,
-0.1161296601,,,0.08161883862,,,-0.16406254,-0.1628169492,0.1564753056,0.08491193,0.32103744,-0.1740518269,,,,,,,
0.5311811336,,,0.495139752,,,-0.21205877,0.003746604205,0.07387221605,-0.34171948,0.076498896,0.002790602526,,,,,,,
1.301951347,,,2.045776972,,,0.0046034153,-0.08729852168,0.004206458107,-0.39071858,-0.38805035,-0.09092339149,,,,,,,
-0.08040945201,,,-0.3442898028,,,0.14317964,0.1378863137,0.03505210578,0.11340574,0.18108268,0.1289519546,,,,,,,
0.5629906458,,,0.5985984554,,,0.51302874,-0.2339883546,-0.1006368473,0.3912071,0.15271647,-0.2487144778,,,,,,,
0.3731195049,,,1.433480612,,,0.679748,0.2831688989,-0.3113834262,-0.19001518,-0.334136,0.2636101368,,,,,,,
0.7956656594,,,0.7841574019,,,-0.065489925,0.06935843895,-0.2477451265,-0.1515601,-0.25943875,0.07829980914,,,,,,,
-0.03392265099,,,0.02576990994,,,1.3590465,-0.1182842561,0.1090737805,0.07997698,-0.14646171,-0.1220030386,,,,,,,
0.8783757776,,,0.9305555628,,,-0.6746866,0.1552987081,0.01670246199,-0.14979607,0.05809422,0.1496583789,,,,,,,
-0.4487274076,,,-0.8671015284,,,-0.305452,-0.2653646241,0.2497032732,0.27911028,0.22772692,-0.2872677432,,,,,,,
-0.09267360417,,,-0.1199816656,,,1.3663337,-0.2109360013,0.2029782981,-0.151733,0.04836449,-0.1930536831,,,,,,,
0.3420322818,,,1.266452974,,,-0.06761149,0.2665767769,-0.2307896316,0.03135237,0.119445205,0.249507813,,,,,,,
0.3351963488,,,0.229119191,,,0.39309543,0.1326434088,-0.268673569,-0.18482007,-0.15825489,0.1161048955,,,,,,,
-0.3442704243,,,-0.3686359519,,,-0.36490718,0.119160242,-0.1136533692,0.6966413,0.34116554,0.1129203674,,,,,,,
0.4696817925,,,0.5320657966,,,-0.0962627,-0.2384837885,0.1456635147,-0.65979344,-0.21933122,-0.2274681225,,,,,,,
0.9220530385,,,1.4910472,,,0.41321692,-0.3047433509,-0.8269710541,-0.053564843,-0.17768608,-0.28369924,,,,,,,
-0.007541490083,,,0.07994666941,,,0.43462005,0.01401353053,-0.3574190736,-0.24166366,-0.24999924,0.003873958254,,,,,,,
1.108221141,,,1.145190305,,,-1.329563,0.1537572546,-0.207543999,0.13621412,0.2428993,0.1127684473,,,,,,,
-0.01866150296,,,0.2001077789,,,0.044528432,0.1759827582,-0.1815208793,0.032563556,-0.0078003635,0.1733373623,,,,,,,
0.618343787,,,0.5885419789,,,0.20933181,-0.05400258395,-0.4626502395,-0.1928483,-0.23898008,-0.07772461389,,,,,,,
-1.079241243,,,-0.8145576143,,,0.2580191,0.1363913787,-0.3018550277,0.13211031,-0.2155924,0.1360248447,,,,,,,
0.4210875228,,,0.6632185372,,,0.22152507,0.03645840846,0.7592635155,-0.24342255,0.012366061,0.08290490327,,,,,,,
0.0501958629,,,0.02640008776,,,-0.75101495,-0.1876523587,-0.07606201619,-0.37933874,0.034405008,-0.1753519704,,,,,,,
-0.4352351305,,,-0.4429454573,,,-0.09199408,-0.2974088231,0.09473706037,0.30663902,0.15628918,-0.2855703197,,,,,,,
0.5899248902,,,0.6643191969,,,-0.41413483,0.2812408765,-0.3688976765,-0.18374868,-0.006559115,0.2852724865,,,,,,,
0.4045234293,,,0.4290876458,,,-0.52424186,0.02669860111,-0.5119937062,-0.13264798,-0.022037895,0.03926487587,,,,,,,
-0.7721340935,,,-0.8637406508,,,0.22734158,0.01487260846,-1.173321724,0.041399002,-0.21109262,-0.01231937592,,,,,,,
-0.5989454157,,,-0.6209996418,,,0.11588112,0.3321786527,0.1158854663,-0.22987375,-0.21357569,0.3093331319,,,,,,,
0.1041181253,,,-1.058102715,,,0.9019421,0.07181182773,0.03128655255,0.16968344,0.107003756,0.1340111299,,,,,,,
1.687061635,,,1.525729645,,,-0.2596665,-0.2391213316,-0.1118765175,-1.0621464,-0.251728,-0.2227081762,,,,,,,
-0.3723752648,,,-0.5863867834,,,0.19288482,0.1597008447,0.4126019776,0.365144,0.3772512,0.1385206973,,,,,,,
-0.03906444011,,,-0.05453952184,,,0.46785867,-0.002717158902,0.1141175926,0.13284275,0.11522636,-0.01309616685,,,,,,,
-1.048453291,,,-0.8507050915,,,0.41999313,0.204535414,-0.1173150465,0.17787482,-0.09853912,0.1940042799,,,,,,,
-0.113946563,,,-0.06962038747,,,-0.44976977,-0.1729963607,-0.361803174,0.19460246,-0.1989987,-0.1817869876,,,,,,,
-0.002358167021,,,-0.0810846228,,,-0.3784157,-0.1483773837,-0.2685129344,0.2280499,0.21836755,-0.1507626865,,,,,,,
-0.2151770635,,,-0.1469834993,,,-0.24549443,0.120758974,-0.2200679034,0.20395297,0.047627114,0.08698709454,,,,,,,
0.02501812158,,,0.05633265594,,,0.1571255,0.1059941298,-0.07161927968,0.19989708,0.29672801,0.1286780711,,,,,,,
-0.05903416765,,,0.04723971407,,,-0.020802116,0.247243749,-0.2380838096,0.15008482,0.4286157,0.2508951603,,,,,,,
-0.3152289711,,,-0.300184366,,,0.12316656,-0.1183069439,0.1710921377,-0.26292455,-0.18069819,-0.1694300851,,,,,,,
-0.2726298016,,,-0.2134217659,,,1.3655465,0.06646519242,-0.233110413,0.09511717,0.084894955,0.06501868111,,,,,,,
-0.2538827263,,,-0.2041320786,,,0.8195157,-0.06918246397,0.4058909416,0.21159342,-0.0925263,-0.07570415009,,,,,,,
0.7721016163,,,0.6708715367,,,0.35270363,-0.2912901968,-0.1753077805,-0.17574865,0.048741028,-0.3200077851,,,,,,,
-0.5643266494,,,-0.5916426976,,,0.25596577,0.1313957389,-0.2964858115,0.20551498,0.078498095,0.138658373,,,,,,,
0.3063668033,,,0.0532691972,,,-0.43726158,0.285410561,0.2232169062,0.44794726,0.25734413,0.2670210948,,,,,,,
-0.08325736948,,,-0.04018042739,,,-0.49295995,0.2313951775,0.3482049108,-0.16012488,-0.065681316,0.2200268074,,,,,,,
-0.03270768302,,,-0.05707370862,,,-0.7233642,-0.06573046524,0.2686130702,-0.27360576,-0.1474398,-0.07846168982,,,,,,,
-0.4785179579,,,-0.4168974309,,,-0.1817734,-0.1187087573,0.07342889905,0.105533935,0.036850724,-0.1110187643,,,,,,,
0.2796336248,,,0.526629944,,,0.37371805,0.1280800124,0.5412501693,-0.51289785,-0.3483824,0.1373319728,,,,,,,
0.1946379825,,,0.2222991133,,,-0.9289981,-0.1910990049,0.5958730578,-0.09284995,0.017079327,-0.2087801038,,,,,,,
0.2820367711,,,0.1832003182,,,0.5578382,0.2649434473,-0.2446183115,-0.08676511,-0.01755067,0.2658240074,,,,,,,
-0.2932156339,,,-0.08150432552,,,-0.82029253,0.08269104987,-0.06967248768,0.16695617,0.06049985,0.08370935387,,,,,,,
-0.2007274792,,,-0.2305632302,,,-0.5107433,0.06627771675,0.06556499004,-0.12753281,-0.01171315,0.05904423221,,,,,,,
-0.1784656405,,,-0.154041766,,,-0.32217515,-0.2403912378,0.2123419195,-0.20848729,0.014635029,-0.2582210752,,,,,,,
-0.4320208857,,,-0.4570162192,,,-0.43545067,0.2676596114,-0.2726180255,0.5791262,0.24601375,0.3038575952,,,,,,,
0.07199596207,,,0.04523678261,,,0.008337651,-0.1136671794,-0.2043571025,0.087367766,0.025186704,-0.1042237869,,,,,,,
-0.3893249928,,,-0.456911675,,,-0.031595822,0.04590055405,0.4981935918,-0.15601891,0.07330549,0.06328964999,,,,,,,
-0.375806582,,,-0.2902980322,,,0.06820535,0.07480439261,-0.1841483116,0.3374695,0.04211487,0.07378380885,,,,,,,
-0.3793134576,,,-0.3592219416,,,-0.5739697,-0.1914529435,-0.1089490652,0.0672689,-0.047064923,-0.1810523666,,,,,,,
0.3245109415,,,0.1796861321,,,1.0980706,0.0003691369289,1.01748991,-0.17903152,0.06808457,-0.01902738287,,,,,,,
-0.0541164252,,,-0.09323089057,,,0.7659986,0.1215299018,-0.1966217607,-0.01825119,0.014765339,0.08586046674,,,,,,,
-0.3579017107,,,-0.5038315685,,,-0.03759535,0.1502000732,-0.4666070044,0.010393914,-0.2780298,0.1847934281,,,,,,,
0.3343601713,,,0.2305691542,,,0.09135807,-0.1181758071,0.1994156241,0.4392114,0.050230812,-0.09697183719,,,,,,,
-0.1106595982,,,-0.2113809388,,,-0.44692522,-0.3118059311,-0.3698047698,-0.16196653,-0.14056748,-0.3229266518,,,,,,,
0.2801288184,,,0.2909643598,,,-0.0763468,-0.1480688149,-0.2045938671,-0.26555437,-0.20342804,-0.1683319234,,,,,,,
1.830961432,,,1.526468786,,,-0.30307412,0.09226354116,0.1034705192,0.09091943,-0.10833759,0.09384852501,,,,,,,
0.3123332769,,,0.2655748631,,,-0.6433436,-0.3011059504,-0.1640852541,-0.05993283,0.056615695,-0.3177642497,,,,,,,
0.9162028698,,,0.8260360443,,,0.21871099,0.1417332759,0.07142198831,0.3590583,0.3154048,0.1435401905,,,,,,,
0.7521270451,,,1.202076586,,,0.13292262,-0.08929610864,0.2949216366,-0.016981397,-0.05575229,-0.1226186622,,,,,,,
0.2079410854,,,0.1748585486,,,0.8357323,-0.351162787,-0.1027362868,-0.069115505,0.0145030115,-0.3204569488,,,,,,,
-0.4270344415,,,-0.3326190225,,,0.15054579,-0.2736784762,-0.353281945,0.2860908,0.24192388,-0.2496747224,,,,,,,
0.006262487402,,,0.03987361911,,,-0.3815573,-0.2353409409,-0.05381618813,-0.42203566,-0.1634989,-0.2870793531,,,,,,,
0.3792950934,,,0.3378239834,,,1.5639255,-0.1927287541,-0.1786612272,-0.04149644,0.12471036,-0.1916161647,,,,,,,
0.07289645581,,,0.02246987441,,,0.12499036,-0.02984124784,-0.2795596421,0.14313953,0.24020949,-0.02519741657,,,,,,,
-0.6525572863,,,-0.5498308216,,,-0.020623894,-0.235794135,0.1335116029,0.22125794,0.13382488,-0.2776655538,,,,,,,
-0.3896320317,,,-1.041707622,,,0.5121143,0.1468313957,0.120499365,-0.5456686,-0.20590405,0.141469333,,,,,,,
0.3503731122,,,0.2069726912,,,-0.16971922,-0.2964592,-0.02638942003,-0.12322253,-0.114712745,-0.3028989013,,,,,,,
-0.3139674486,,,-0.2128430147,,,0.09254229,0.2433563827,0.1627459079,0.0033711954,-0.23978874,0.2452459823,,,,,,,
0.2522330065,,,0.2870128786,,,-0.14415017,-0.09517027852,-0.01412431989,0.092776716,-0.0942169,-0.1021772619,,,,,,,
0.5452835054,,,0.4829561514,,,-0.089008816,0.2543603358,0.1372296959,0.33058167,0.2195038,0.2513658911,,,,,,,
0.3933640469,,,0.5378136665,,,-0.021761307,0.04528711251,-0.7380740047,0.105260976,0.071722455,0.03860840518,,,,,,,
0.07059108244,,,0.07741814254,,,-0.17729235,-0.3037785659,-0.08085986972,0.9104798,0.20012312,-0.3047025819,,,,,,,
0.3358370578,,,0.2853415498,,,-0.8511817,0.1508529974,-0.3283832669,0.2713218,0.16220768,0.1937288863,,,,,,,
0.8386397122,,,3.735315279,,,0.026395304,0.1137349731,0.08594031632,-0.9619115,0.068584844,0.1160539387,,,,,,,
0.8222514024,,,0.8644211174,,,0.12771383,-0.1025792652,-0.2545745075,0.51262915,-0.15828362,-0.09324335671,,,,,,,
0.1441969357,,,0.08619182643,,,0.44584066,-0.2747873684,0.1843946874,-0.115440264,0.0709398,-0.3010818134,,,,,,,
1.17551008,,,1.031644207,,,0.5338395,0.1140505965,0.6645905972,0.14225635,0.16970935,0.1336838571,,,,,,,
-0.2287305055,,,-0.44793004,,,0.1577568,-0.2769009645,0.1799000055,0.36771876,0.23145163,-0.2767121607,,,,,,,
0.6440878518,,,0.6143511131,,,0.1550135,-0.2483509723,-0.02601807192,0.07325665,0.058322348,-0.2442259387,,,,,,,
0.4094989696,,,0.3379707867,,,-0.48617318,-0.1653508168,-0.2788162231,0.07277178,0.098590225,-0.1677567412,,,,,,,
0.2896967099,,,0.2650234216,,,-0.51561433,-0.1775325271,-0.1642326713,0.2015135,0.021157736,-0.1767792469,,,,,,,
0.2918000808,,,0.1554067294,,,-0.1257163,0.1649457228,-1.294296265,-0.21919948,0.20094077,0.1630755269,,,,,,,
-0.07698030536,,,-0.0373703459,,,-0.060888454,0.2537134258,-0.3053286374,0.005767409,-0.047747508,0.2597728284,,,,,,,
0.05827026079,,,-0.1135513626,,,0.38722712,0.05676599306,0.03196605295,-0.32863423,-0.024026372,0.06430740753,,,,,,,
-0.03365950508,,,0.0967432451,,,-0.11438338,-0.1286615797,0.1311087161,0.0744964,-0.1970766,-0.1274399597,,,,,,,
-0.5232092899,,,-0.4730353246,,,-0.0239307,0.1136603667,-0.769197762,0.10286838,0.37728253,0.1194748793,,,,,,,
-0.2836766946,,,-0.2695010398,,,-0.19892426,-0.06822875827,0.2950223982,0.23689245,-0.013972977,-0.05923082417,,,,,,,
0.439220389,,,0.2416818099,,,0.07348352,-0.1127011409,0.5803233981,0.036424823,-0.085444294,-0.1161800875,,,,,,,
0.1407601526,,,0.1828274445,,,-0.1440694,0.02310408723,0.4894580841,-0.086115174,-0.17506851,0.03218337144,,,,,,,
0.1902398712,,,0.2425467542,,,0.14370435,0.1255377301,0.1890032887,0.20297617,0.21474761,0.1244830118,,,,,,,
-0.07362677738,,,-0.2054907523,,,0.21781611,0.2498830302,-0.3297757506,-0.2907581,-0.26662582,0.2866445726,,,,,,,
-0.2831786023,,,-0.252276476,,,0.35846516,0.1332740119,-0.2588889599,0.20699336,0.24913657,0.1030379687,,,,,,,
0.1186715696,,,-0.01524787718,,,0.04345813,0.2247707029,-0.03555728868,-0.3137274,-0.13098177,0.2142756687,,,,,,,
-0.4693076228,,,-0.5031563904,,,-0.08610765,-0.2565595541,0.07720927149,0.28738165,0.23242646,-0.210816486,,,,,,,
-0.07832444411,,,-0.1384312729,,,0.76319915,0.2695721786,0.4752071202,-0.12674616,0.23619245,0.2685427629,,,,,,,
-0.839196938,,,-0.7886640473,,,-0.2765801,-0.09868027833,-0.6003754735,-0.72816235,-0.7245024,-0.09928324833,,,,,,,
0.0926644871,,,-0.02090760898,,,0.1455421,-0.1294050259,0.4017650783,0.39711764,0.24429135,-0.1093613914,,,,,,,
-0.1153482183,,,-0.08814485097,,,0.21447942,0.2417232084,0.6406343579,0.66619897,0.29541755,0.2484246735,,,,,,,
0.02155551013,,,0.2288170013,,,0.033631325,0.121606971,-0.02927703038,-0.22107174,-0.16085385,0.1257654375,,,,,,,
-0.07027278096,,,-0.1680128293,,,0.186667,-0.221682779,0.4565695226,0.048073422,-0.14022249,-0.2245265724,,,,,,,
-0.5546497595,,,-0.5302696895,,,0.1618512,-0.05725618208,-0.2884828746,-0.0048903753,-0.2678871,-0.04450842323,,,,,,,
-0.2411369008,,,-0.1940069818,,,-0.090973645,-0.161984624,-0.1368224919,0.9454357,0.22120714,-0.1582797891,,,,,,,
0.1701643975,,,0.06485711033,,,0.38402718,0.1578593578,-0.3357296288,0.3103408,0.12856938,0.1657015567,,,,,,,
0.6322919393,,,0.6186892533,,,0.24234742,0.06780531736,0.224742651,0.80898035,0.1451075,0.06981422505,,,,,,,
-0.1425254723,,,-0.09078324941,,,-0.20144263,0.1477488512,0.3176325858,0.41671222,0.09879019,0.114697057,,,,,,,
-0.07792440198,,,-0.2910366653,,,0.15325335,-0.2297024761,0.5640881062,0.12464557,0.060643896,-0.2304476417,,,,,,,
-0.4598492275,,,-0.4295365312,,,0.26560476,0.3174440999,1.180533648,0.6556504,-0.026086533,0.3071454052,,,,,,,
0.4199110107,,,0.4728422732,,,0.7277162,0.217713562,-0.3075612187,0.09434301,0.21977167,0.2325540575,,,,,,,
0.249236339,,,0.3400379367,,,-0.18622404,-0.3674310741,0.04912214726,-0.11167489,-0.07074564,-0.362191411,,,,,,,
0.1990324271,,,0.2285033865,,,0.002550101,-0.2609317868,-0.2348688841,-0.12976563,-0.20045696,-0.2598631905,,,,,,,
-0.1820389371,,,-0.09573267323,,,0.26727557,-0.09702989146,-0.4906486571,-0.15794899,-0.3335742,-0.1022777414,,,,,,,
-0.04438307684,,,0.02267708545,,,-0.11415886,0.129692623,-0.02070759796,-0.45046362,-0.47008452,0.133224093,,,,,,,
-0.6082803235,,,-0.5952128231,,,-0.39653477,0.2879422954,0.3956799209,-0.21564989,-0.2606508,0.2896628333,,,,,,,
0.04412623845,,,-0.02835122702,,,-0.045878448,0.104543838,-0.5388118029,-0.20146106,-0.123885795,0.1019596237,,,,,,,
-0.6934163372,,,-0.7324158539,,,-0.77597624,-0.02414319271,0.3765309453,-0.21969591,-0.29247326,-0.02770051123,,,,,,,
-0.4679016983,,,-0.4658213592,,,0.23622952,-0.3185644188,0.2571948469,-0.8087279,-0.22234908,-0.2968260449,,,,,,,
-0.05394213178,,,-0.177346725,,,0.09842113,0.2070582937,-0.02906302549,0.25281036,0.36601722,0.2050827782,,,,,,,
-0.2370309681,,,-0.3149016562,,,0.6903657,-0.2241285619,-0.01410924736,-0.2786261,-0.16976741,-0.2156022148,,,,,,,
0.1842973499,,,0.19562445,,,0.4477544,0.2930902006,-0.1189465374,-0.35716,-0.22384855,0.2904596983,,,,,,,
2.325777243,,,2.124764587,,,0.4498269,-0.07886077664,-0.2281641066,0.041055053,0.319122,-0.08244110914,,,,,,,
0.4971616444,,,0.4520710637,,,-0.24316415,0.01367586524,-0.03182742745,-0.70907444,0.012468576,0.015348287,,,,,,,
1.252810163,,,1.091209265,,,-0.44966158,0.008806039682,0.001574074617,-0.30807692,-0.290895,0.009570651122,,,,,,,
0.6182763978,,,0.8559933583,,,-0.20950396,0.01844576728,0.09729771316,0.29717916,0.36200544,0.007018965467,,,,,,,
-0.1866088673,,,-0.2198729625,,,-0.04812921,-0.3091869934,0.1337746531,0.4899345,0.29890534,-0.2936689716,,,,,,,
-0.4883211683,,,-0.3168085161,,,-0.27830195,0.1228427037,-0.1674388945,0.016335877,0.08511112,0.1289064434,,,,,,,
-0.6681320116,,,-0.6331277234,,,-0.0014289146,0.2067659885,-0.2396083921,-0.12654115,-0.2091464,0.1841615457,,,,,,,
0.389039089,,,0.3146617437,,,1.0109186,-0.2764004294,-0.235849157,-0.05717865,-0.14999992,-0.277450227,,,,,,,
0.2051398037,,,0.1548216883,,,0.75128603,-0.02446925189,0.1592590213,0.0919632,0.4276951,-0.02964597305,,,,,,,
-0.1915072603,,,-0.2228900051,,,0.58181095,0.1179903428,-0.1954050213,0.29427657,0.20757823,0.1199590128,,,,,,,
0.7333591847,,,0.8610375298,,,0.6624883,0.2698701586,-0.07323906571,0.22098406,0.24689552,0.2684373393,,,,,,,
-0.2036329169,,,-0.3570101508,,,-0.55171275,0.3125539349,0.2812839746,-0.027205447,0.049564358,0.3036141403,,,,,,,
-0.2272606427,,,-0.1261224406,,,-0.1512581,-0.2539104491,0.3648280501,0.3108139,0.30060235,-0.2552569106,,,,,,,
0.5964069475,,,0.6258526906,,,-0.6022808,0.07386536471,0.0252494663,0.8577674,0.160272,0.0701003502,,,,,,,
0.2979579522,,,0.2328296734,,,-0.24924241,-0.2311121128,-0.3196539581,-0.56122744,-0.09890063,-0.2286050292,,,,,,,
-0.3416565749,,,-0.2671013471,,,0.5593582,0.1963848012,0.3459523618,0.4643543,0.37017855,0.195666948,,,,,,,
0.807760541,,,0.8177684315,,,-0.868509,-0.2152444384,0.2286579758,0.067263,0.17970802,-0.2236636894,,,,,,,
-0.01198580654,,,-0.06248082842,,,0.25161237,-0.04254937891,0.05963835865,0.23358713,0.14463347,-0.03457679985,,,,,,,
1.25825263,,,1.540603011,,,-0.562025,-0.1952426642,-0.20611462,-0.01138997,-0.04484572,-0.1948545263,,,,,,,
0.9936165985,,,0.9791026004,,,0.07931193,-0.2005109958,-0.1328032166,0.07204538,0.008600841,-0.1994512877,,,,,,,
0.5961345382,,,0.5404210828,,,0.80887645,-0.0616834258,0.3729645014,0.21104603,-0.26418903,-0.05990035379,,,,,,,
1.218472321,,,1.321966463,,,-0.41413128,0.1212653836,-0.06940188259,-0.2643121,-0.003009907,0.09670971395,,,,,,,
-0.06508716929,,,-0.1876378384,,,-0.097488925,0.0519704549,-0.189215824,-0.50524855,-0.23954493,0.05152533127,,,,,,,
0.89487968,,,0.8171466008,,,0.039800763,0.005160692973,0.1844459623,0.0682124,-0.022496168,0.01069190134,,,,,,,
-0.1496850373,,,-0.2195983688,,,-0.12417006,-0.252942819,-0.04921480268,-0.2515581,0.14841789,-0.2532483717,,,,,,,
0.1585963947,,,0.1444614446,,,-0.6782449,-0.09694283305,0.2698845267,-0.4022176,-0.20760547,-0.09805411338,,,,,,,
1.675960128,,,1.714671101,,,0.9548092,0.013728183,0.2655624449,0.6459779,0.25296575,0.01449707108,,,,,,,
0.2924295222,,,0.3319640481,,,1.0757389,0.1648015936,0.1667422801,-0.33766037,-0.3142752,0.1549758944,,,,,,,
-0.6090236737,,,-0.619587542,,,0.46803573,-0.1694593402,-0.2824472189,0.11733673,0.13222723,-0.2019246067,,,,,,,
-0.2313284844,,,-0.1009338559,,,0.34899756,0.02458634711,0.3454211652,-1.2255701,0.03912455,0.03381736598,,,,,,,
-0.07954255944,,,-0.3489500262,,,-0.17147256,-0.2013904516,-0.5154201984,-0.22817937,-0.4783763,-0.1863759238,,,,,,,
-0.1525862702,,,-0.1551009807,,,0.10005324,0.02587042223,-0.07874953747,0.08344588,-0.019209385,0.01635963385,,,,,,,
0.4022808673,,,0.2161451558,,,-0.693477,0.282389565,-0.1176644936,0.102849245,0.30585694,0.3009700731,,,,,,,
0.3127513636,,,0.2664897885,,,0.35391092,-0.2355401448,-0.08288811892,-0.01859192,-0.067949876,-0.2456825298,,,,,,,
-0.1555645207,,,-0.4077537156,,,0.54167813,-0.2246928677,-0.0944699645,-0.3621455,-0.3964132,-0.2140958471,,,,,,,
0.2255499922,,,-0.551275,,,0.18564004,-0.277688952,0.2823345065,0.2831524,0.15051849,-0.2532212923,,,,,,,
0.05711894156,,,0.03002431861,,,0.24503416,-0.1492157046,-0.1004074812,-0.10620477,-0.27981964,-0.1627892526,,,,,,,
-0.4006741718,,,-0.3607554798,,,-0.042887542,-0.191346461,0.2349969745,-0.31793526,0.20267951,-0.1753110749,,,,,,,
0.06951850459,,,0.09629816842,,,-0.18598679,0.1259835021,0.3679181933,-0.17633171,-0.041195754,0.151900721,,,,,,,
-0.181739557,,,-0.237422433,,,-0.6935649,-0.06962645267,0.1774849296,-0.05689311,-0.56510323,-0.05952182732,,,,,,,
-0.2240569016,,,-0.2738514764,,,-0.59862643,0.2609545658,-0.3579778373,1.2227222,0.79238117,0.279102577,,,,,,,
-0.04982149543,,,-0.0172970121,,,-0.2835026,-0.05169449961,0.1882239878,-0.48285854,-0.27301216,-0.05302486727,,,,,,,
0.3725324946,,,0.7823787913,,,-0.17693688,0.281932097,0.3193656802,-0.15303482,0.1630755,0.266093829,,,,,,,
-0.9029768406,,,-0.9372052577,,,0.53647816,-0.03271773895,-0.1304745674,0.17459123,0.19619913,-0.00580374679,,,,,,,
-0.2013812958,,,-0.1004539131,,,0.26234636,-0.2271427924,-0.01431408804,-0.37565988,-0.2467986,-0.2062821182,,,,,,,
-0.07265803761,,,-0.04303608599,,,0.33591762,0.2856886048,-0.0974221006,-0.28219137,-0.033366963,0.3046857062,,,,,,,
-0.3961176409,,,-0.4591285475,,,-0.07712499,-0.2439006571,0.08988551795,-1.2456717,-0.21290144,-0.2607011334,,,,,,,
0.2743037712,,,0.360637306,,,-0.52867275,-0.165157975,0.01140869502,-0.10417666,-0.21896292,-0.1856652111,,,,,,,
0.240911513,,,0.2513224776,,,0.71062326,0.1611035611,0.02397370897,-0.38638687,-0.21416984,0.1849744466,,,,,,,
-0.4024867277,,,-0.4529641912,,,-0.7010982,-0.1679675284,-0.18428424,-0.1152832,0.2186001,-0.147504287,,,,,,,
0.4956974746,,,1.065042832,,,0.743366,-0.09762039121,-0.107285887,0.2345492,0.1143964,-0.08769356633,,,,,,,
-0.1983397904,,,-0.1637112074,,,0.21961911,-0.01616940275,-0.03910463303,-0.3083756,-0.23457737,0.004262006768,,,,,,,
0.1722054412,,,0.1186442462,,,-0.79964256,0.1459259935,0.04407942295,0.45109373,0.010406647,0.1369199091,,,,,,,
-0.008936904238,,,-0.2796387821,,,0.21841829,-0.2466340523,0.04483200982,-0.07657602,0.048391342,-0.2391496346,,,,,,,
0.8873862588,,,1.700186788,,,0.10565715,-0.05748706153,-0.1101009324,-0.043772448,0.0767841,-0.07272434079,,,,,,,
-0.02126901219,,,0.07421692979,,,-0.028298847,0.1501092749,-0.1790895909,-0.01800017,0.15018685,0.1258591039,,,,,,,
0.3700862441,,,0.2979157173,,,0.0118442755,0.07366149346,0.1648511738,0.3371417,0.37132305,0.06636247135,,,,,,,
-0.3214063208,,,-0.3487884846,,,0.23009056,-0.09193687046,0.332605958,0.08896179,0.22584288,-0.1058750655,,,,,,,
-0.02726573743,,,-1.056527925,,,-0.82863003,-0.3037728,-1.013917685,0.10477637,0.007842847,-0.2811738219,,,,,,,
-0.06930525455,,,-0.02847609493,,,-0.75499475,-0.07197238692,-0.03063544258,-0.057951268,0.05664624,-0.03486975488,,,,,,,
-0.2924649773,,,-0.3893502845,,,-0.4547732,-0.1000672052,-0.1141028702,1.3171136,0.42722094,-0.0895142085,,,,,,,
0.1896249049,,,0.3199708939,,,-0.41136304,-0.1543284458,-0.1672713012,-0.1542813,-0.25368097,-0.1852834823,,,,,,,
0.1471583287,,,0.2204190481,,,-0.53680754,-0.1775071065,0.3064284027,0.4389568,0.4732291,-0.1642953502,,,,,,,
0.08212710299,,,0.09623708444,,,-0.3293011,0.2679135024,0.1084329113,0.043911193,-0.078019165,0.2732438087,,,,,,,
-0.03983601779,,,-0.2374455831,,,-0.3230455,0.2434297683,0.0841589272,-0.06811533,-0.3709704,0.2523643344,,,,,,,
0.3481877926,,,0.3937223492,,,-0.12962516,0.2414717473,-0.3646573722,0.3257501,-0.1412397,0.2441305284,,,,,,,
-0.113679927,,,-0.06077313563,,,-0.021161284,-0.1006300506,-0.5548211336,0.02581977,0.04447096,-0.09912006218,,,,,,,
0.0680831913,,,-0.06706260852,,,0.50370294,-0.224636214,-0.2829823792,-0.063734576,-0.29781792,-0.2179389437,,,,,,,
-0.1892051115,,,-0.15795692,,,0.4764215,-0.1726330751,-0.2168888152,-0.10705418,-0.04014881,-0.1753714107,,,,,,,
0.3550374453,,,0.2123239309,,,0.38135114,-0.1063778947,0.1933907866,-0.31732118,-0.060929377,-0.1104544724,,,,,,,
-0.03966837692,,,-0.0736551313,,,-0.386471,0.00582218915,-0.4586813748,-0.25208074,-0.11931608,0.01959704995,,,,,,,
-0.5026840976,,,-0.5629826646,,,-0.72184616,0.08133740631,-0.3105698526,0.31452435,0.41040173,0.08397905391,,,,,,,
-0.4493114939,,,-0.3991904067,,,-0.49533153,-0.1348254124,-0.3145197332,-0.15960807,-0.8227626,-0.1324206653,,,,,,,
0.4606237938,,,0.3434353979,,,-0.02383471,-0.2687021595,0.6873405576,0.082041346,0.4030524,-0.2502463522,,,,,,,
-0.4459075344,,,-0.41920274,,,0.26990032,0.01051365925,-0.2101642042,0.21780604,0.012372154,0.001797882253,,,,,,,
-0.2257828563,,,-0.07229713382,,,0.45237377,-0.1040571445,-0.2426458746,0.021206193,-0.22670925,-0.09038111154,,,,,,,
-0.1282025432,,,-0.2276276428,,,0.33475918,-0.2502426353,-0.04917158186,-0.10145333,0.017270274,-0.239479956,,,,,,,
-0.6620865221,,,-0.6384290231,,,0.63084275,0.09405233239,-0.05463650823,-0.4356703,-0.35906717,0.09434050249,,,,,,,
-0.2912677649,,,-0.2443039555,,,0.0523341,0.09955616344,0.1948681325,-0.1016982,-0.29489633,0.09201152984,,,,,,,
0.101062229,,,0.01151576387,,,-0.2786525,0.2066678134,-0.1086039841,-0.059803784,0.18394724,0.1941084692,,,,,,,
0.1854888443,,,0.1742616061,,,0.90292466,0.1785152627,-0.1235916764,-0.36346027,-0.23710886,0.1887115836,,,,,,,
-0.1884517817,,,-0.138701391,,,-0.57086855,-0.284409969,-0.5569596291,-0.19084188,-0.14133352,-0.2760045889,,,,,,,
0.04284396498,,,-0.1698396625,,,0.8773343,-0.2508460212,0.07267155498,-0.057274025,-0.114902,-0.2502937504,,,,,,,
-0.5024324547,,,-0.4721649893,,,0.13245292,-0.08350588751,-0.0361588113,-0.24380718,0.08063827,-0.07096438832,,,,,,,
-0.1701403278,,,-0.1152319279,,,-0.8066299,0.2499984285,-0.312708199,-0.06997917,0.08364857,0.2566808188,,,,,,,
-0.2201708631,,,-0.1258912743,,,0.0028300975,-0.1418286245,0.02572343126,0.26604912,-0.20329401,-0.1652281782,,,,,,,
-0.2403970875,,,-0.2124958343,,,-0.14246935,-0.1134305363,0.4822562337,-0.17264555,-0.32498768,-0.1200000161,,,,,,,
-0.06669095485,,,0.006590925765,,,0.30689842,-0.3030879449,0.4829292893,-0.120530136,0.020448705,-0.3103543683,,,,,,,
0.05394447948,,,0.1218822179,,,0.27434957,-0.02076531795,0.2810605168,0.09737746,-0.46279725,-0.02371404282,,,,,,,
-0.426341628,,,-0.4127869226,,,0.27531868,0.2067267066,0.1865390539,0.345217,0.17395364,0.2001731683,,,,,,,
0.370692873,,,0.2745032384,,,-0.8383781,0.2524115715,-0.1188232526,-0.096728824,0.19997254,0.2684977842,,,,,,,
-0.2930452261,,,-0.3330837391,,,-0.7612229,-0.1127700949,0.03525489196,-0.40011612,-0.2968643,-0.0999591184,,,,,,,
0.003693511289,,,0.007426827288,,,0.16226836,0.01905391815,-0.04132239893,0.23844473,-0.077918656,-0.007852249716,,,,,,,
-0.1861068776,,,-0.3146082509,,,-0.12743393,-0.1468681299,-0.6530402899,0.5382188,0.4841719,-0.1586175585,,,,,,,
-2.166600874,,,-2.089954687,,,0.17661567,0.01371356187,-0.1465879828,0.65489244,1.7723086,0.1360364102,,,,,,,
-0.9048553935,,,-0.8905920706,,,-0.425411,0.05014174701,0.04161494225,-0.5281032,-1.2376107,-0.04107940802,,,,,,,
-0.4489368029,,,-0.6466851596,,,0.7017269,0.08477815314,0.3289116323,0.13115224,-0.8130195,0.1203623631,,,,,,,
1.857338743,,,1.902514083,,,-0.42097822,-0.02340898588,-0.09201145917,0.66649115,-0.2929381,-0.05373473786,,,,,,,
0.8993839475,,,0.9529408379,,,-0.096279666,0.01262616458,-0.04256642982,0.3661624,0.83210707,0.01224917519,,,,,,,
-0.2971558449,,,-0.4326372686,,,0.4545705,-0.09207317905,0.08201938123,-0.016292192,-1.0044174,0.05357160386,,,,,,,
-0.2153591444,,,-0.1838185881,,,-0.025160765,0.1915811704,-0.4505217969,0.15080811,0.60841316,-0.002644597454,,,,,,,
0.8956505274,,,0.756664655,,,0.0731074,0.06934037553,0.3514967859,-0.15510927,1.176301,0.08623094754,,,,,,,
-0.260773926,,,-0.2957200688,,,-0.35649872,-0.1937720306,-0.280410111,-0.3549839,-0.08755392,0.09194647201,,,,,,,
-1.198010503,,,-1.258168341,,,0.57774186,0.007253400023,0.04079737142,0.56645316,1.1463417,0.02143669742,,,,,,,
-0.3578809468,,,-0.3075334289,,,-0.8982545,0.04750816753,0.04662318528,-0.79639924,-3.8035831,0.06409015669,,,,,,,
-0.525601805,,,-0.6444807943,,,0.2215868,0.04141264609,0.1572795063,-0.43006083,-0.07456016,0.001878458295,,,,,,,
-0.9239567689,,,-0.8966406278,,,-0.09903821,-0.08437443622,-0.1150731742,0.35503295,-0.049418982,-0.1121403732,,,,,,,
0.5490782053,,,0.7029833247,,,-0.331568,0.08098058352,-0.3272071183,0.069011085,-0.79626244,0.2146333907,,,,,,,
0.02237580405,,,-0.07875383963,,,0.44310477,0.1057491106,0.1886134893,0.23938815,0.9046781,0.1832787508,,,,,,,
-0.9680254231,,,-0.943659495,,,0.96593356,0.01868823558,-0.03035028279,-0.93904525,-2.0346081,0.01771968395,,,,,,,
-0.1728321989,,,-0.125848692,,,0.007155829,-0.06897780068,0.8283866644,0.42780995,0.028483564,-0.1060944275,,,,,,,
0.4521396232,,,0.3633618549,,,0.25538063,-0.1308070274,-0.2178881317,0.08964192,0.87774205,-0.2071749264,,,,,,,
1.452101234,,,1.44159615,,,0.73074985,0.05092389748,0.3682604432,-0.53057766,-0.30870712,0.175442897,,,,,,,
-0.0950672678,,,-0.04457324095,,,0.22800127,0.1877231506,-0.06134488434,-0.20915218,-0.8345381,0.176061235,,,,,,,
0.4837601968,,,0.269455712,,,0.64695334,0.002194527629,0.3887563348,0.40445185,1.3034216,0.004838559803,,,,,,,
-0.3146430188,,,-0.2843385654,,,0.3039356,0.1448456407,0.1594331563,-0.28805208,0.58631784,0.2071925477,,,,,,,
-0.2094804839,,,-0.1537168427,,,0.35974252,-0.001999063923,-0.6552470326,0.08833032,0.64056915,-0.02931574075,,,,,,,
0.4855274486,,,0.579763275,,,-0.20570344,-0.1070531269,0.02795087919,0.18327674,-0.5633844,-0.03175786403,,,,,,,
0.1112887234,,,0.1382523104,,,-0.19679603,-0.04594801256,0.2201812714,0.14765167,-0.8429388,-0.07850286647,,,,,,,
-0.3875805572,,,-0.310178895,,,-0.49549863,-0.08456265179,0.04483276978,-0.7401933,-1.2086194,-0.1191999877,,,,,,,
-0.5178838925,,,-0.4486841908,,,-0.04548559,-0.00163544422,0.09342835099,-0.28591326,-1.4775383,-0.01335000143,,,,,,,
-0.06332736265,,,-0.0497931862,,,0.184787,-0.03780110462,0.04275908694,0.015188717,-0.17151546,-0.05840091661,,,,,,,
-0.1524136667,,,-0.2503657019,,,-0.45217228,0.1250163361,-0.5128794312,0.23799308,1.2935334,0.2281091437,,,,,,,
-0.8711932234,,,-0.9112440608,,,-1.2224127,0.1867353673,0.181801796,-0.2915988,-0.4799503,0.2106644762,,,,,,,
-1.535103912,,,-1.53194648,,,0.2869503,-0.1436879457,-0.2308628559,-0.05006974,-1.2727513,-0.05562539659,,,,,,,
0.8923334495,,,0.7619625934,,,-0.11071548,-0.1449202458,-0.7089215517,0.044946507,0.895174,-0.2047054201,,,,,,,
-0.08786806755,,,0.1239537064,,,-0.24470595,-0.3298890671,-1.57803607,0.5209585,0.6693563,-0.3306586183,,,,,,,
0.2317058409,,,0.1753238591,,,0.009382399,0.3050912462,0.08086607605,-0.02967455,-0.5483419,0.3481684955,,,,,,,
-0.1769002053,,,-0.9975279862,,,0.3548166,0.00631501064,0.9827718139,-0.30683202,0.9888988,-0.009121026372,,,,,,,
0.1219131046,,,0.9790262494,,,-0.77919495,0.2451009528,-0.05563751608,-0.24757585,0.031431906,0.2503806592,,,,,,,
-0.253629349,,,0.6768026314,,,0.21400815,-0.05743311603,0.731924355,0.90748996,0.10156185,-0.02767294915,,,,,,,
-0.9075987525,,,-0.7462907955,,,-0.124409296,-0.4582922293,-0.06974327564,-0.8063997,-0.4204497,-0.4534967441,,,,,,,
-0.52899315,,,-0.4577491698,,,0.49463782,0.1810693093,0.5319219828,-0.65872735,0.365928,0.2545452786,,,,,,,
1.217211545,,,1.103675575,,,-0.2719847,-0.4044926129,0.1438381523,0.15501425,-0.087324105,-0.3916220357,,,,,,,
-0.4687994503,,,-0.4411195095,,,0.21067363,-0.4779569958,0.2461870313,0.21079852,0.40793628,-0.4994033471,,,,,,,
0.7783315482,,,0.6109761876,,,-0.008077725,0.01701459948,-0.5723702312,0.33376098,-0.96324724,-0.02831910099,,,,,,,
-0.4079942798,,,0.1285932211,,,0.20902154,-0.09717654832,0.4890802503,-0.032067567,1.0220649,-0.1171239202,,,,,,,
2.406262213,,,1.991616698,,,-0.8392607,0.4835675204,0.2381498814,-0.41580555,-0.33076128,0.5558671332,,,,,,,
3.268485451,,,3.420091765,,,-0.32547835,0.1536637643,0.5750309229,0.62040925,1.4285784,0.1325896841,,,,,,,
-0.9459019386,,,-0.7071057731,,,0.42570564,-0.3148715352,-0.2856635153,-0.8199335,-1.2833422,-0.2739497622,,,,,,,
-0.6004722488,,,-0.1252358705,,,-2.1092887,-0.3976200629,-0.06648807228,-0.066828236,1.5696467,-0.3350658919,,,,,,,
-0.4524946502,,,-0.6098257477,,,-0.37142515,-0.2391739144,-0.07591581345,-0.5436612,0.011961847,-0.2750040953,,,,,,,
-0.8849785891,,,-0.959318477,,,-0.23581037,0.0014537438,0.4787038267,-0.45858032,-0.12468307,-0.01527129376,,,,,,,
0.2132937435,,,0.3364042237,,,-0.116352744,0.4439605777,-0.165316537,0.6178297,0.12980641,0.3831069257,,,,,,,
-0.05797484425,,,0.006570242806,,,0.29227778,-0.2763823501,2.026162863,0.32974383,-0.25433832,-0.3565181574,,,,,,,
-2.691416247,,,-2.574450894,,,0.5587325,-0.2473691131,-0.1894241273,0.11133078,0.22378275,-0.2271539414,,,,,,,
-0.3893295407,,,0.768944499,,,-0.06805771,-0.0600698174,-0.5805315971,0.39204752,-0.6387537,0.0321454302,,,,,,,
-0.8664227322,,,-0.1885583242,,,-0.18141979,-0.3582085949,0.110269554,0.49895346,-0.06695391,-0.340295193,,,,,,,
0.6150120738,,,1.244816222,,,-0.8269276,0.1840242182,0.1868390739,-0.8208505,0.12595306,0.245255707,,,,,,,
-1.078091563,,,-1.649742584,,,1.0752962,-0.6361957134,-0.3285791874,0.50039566,-0.08430445,-0.6355158061,,,,,,,
-0.9749187318,,,-0.8023626158,,,-0.062707506,0.07541915059,-0.2705462873,0.27810138,1.2177986,0.07645185299,,,,,,,
-0.127175482,,,-0.001848076162,,,-0.25188586,0.1497526033,0.5512073636,-0.91775906,-1.3437482,0.1303791802,,,,,,,
-0.06368386071,,,-0.2465236541,,,-2.5649333,-0.08578991823,-0.363497138,-0.1253044,1.5158498,-0.05098060658,,,,,,,
0.1424611808,,,0.7242718207,,,0.17596632,0.1895380041,0.515235424,0.29441574,-0.10488591,0.1023568895,,,,,,,
0.1711827363,,,0.3741010265,,,0.013707621,-0.2904342619,0.6613777876,-0.7777717,-1.5513935,-0.2885432924,,,,,,,
-1.409829984,,,-2.478109319,,,0.08371214,-0.3915259371,-0.1830981076,1.0026485,1.222462,-0.311228083,,,,,,,
-0.1460532875,,,0.01964903272,,,0.36086515,-0.8791440644,0.6704700589,0.12769166,-1.2489039,-0.6953890374,,,,,,,
-0.511218522,,,-0.435986691,,,0.5319078,0.1394125658,-0.2082012147,-0.79608744,0.21631126,0.1025480812,,,,,,,
0.427512665,,,0.3047703772,,,0.066518255,-0.6014130023,-0.8615865111,-0.20738372,-0.48043936,-0.8147541079,,,,,,,
0.20524645,,,0.1173443521,,,0.2194555,0.3278362092,-0.512298286,-0.83514035,0.71064454,0.2806021858,,,,,,,
0.9027831212,,,0.798236862,,,0.29271743,,0.1398539543,-0.2095087,-0.45860922,,,,,,,,
0.2309263528,,,-0.4742308878,,,-0.1960424,,-0.01407269854,-0.00604693,-0.120100014,,,,,,,,
-1.096511673,,,-0.7639440103,,,-0.13357578,,-0.1524236798,0.9233972,1.8700247,,,,,,,,
-1.290724573,,,-1.99230192,,,-0.25966284,,-0.4217796922,-0.61439574,-1.9434909,,,,,,,,
-0.8451494711,,,-0.9730433261,,,3.7692926,,-0.3242791295,0.08173588,1.7479138,,,,,,,,
0.8612343299,,,1.902639058,,,-0.06823486,,-0.2560125887,0.11463017,0.040859893,,,,,,,,
-0.1815479893,,,0.04003036885,,,0.7390299,,-0.007783225272,-0.46795255,-1.2942686,,,,,,,,
-0.03231519185,,,-0.1434702666,,,-1.0872092,,0.6064158082,0.21848424,1.2399818,,,,,,,,
-0.9404490484,,,-1.156139328,,,0.892585,,0.4069308341,-1.5284058,-0.7219864,,,,,,,,
1.054435325,,,1.074183375,,,1.9631611,,0.4084611535,0.50780404,0.1536756,,,,,,,,
-0.1110607209,,,-0.1106181692,,,-0.114952095,,0.5478087664,0.6741177,0.14616427,,,,,,,,
0.5983949844,,,0.7661113678,,,0.10029227,,0.1412478238,0.10568153,0.23074979,,,,,,,,
0.1073488131,,,0.2166599307,,,0.13779317,,1.115880847,-0.15388426,0.09667426,,,,,,,,
-0.7342422105,,,-0.856312997,,,-0.523044,,0.09409501404,0.3218449,-0.07399928,,,,,,,,
0.3182605739,,,0.232474522,,,-0.106643885,,1.16078198,0.34037673,1.4041926,,,,,,,,
0.3888960151,,,0.2027457542,,,0.3352745,,-0.163187623,-1.3323781,-1.6896732,,,,,,,,
0.1754171246,,,0.3394999094,,,-3.4056747,,1.517723441,-0.19590065,1.876511,,,,,,,,
-0.2176846885,,,-0.1382592276,,,-0.0006433129,,0.123232618,0.7928427,-0.23346807,,,,,,,,
-0.9676678278,,,-1.089454353,,,0.07113559,,0.1216469556,-0.48900852,-1.1465701,,,,,,,,
1.074553334,,,0.9972390233,,,0.4056974,,0.2055272013,0.07454695,1.2182167,,,,,,,,
0.5998993277,,,0.5234528338,,,0.03384389,,-0.3406969607,0.15843034,-1.2292486,,,,,,,,
0.04308242623,,,0.5630136935,,,-0.470008,,0.1434811205,0.24752553,0.089830406,,,,,,,,
1.02727286,,,0.5590822923,,,-0.4319564,,0.4416104257,0.09767463,0.14209385,,,,,,,,
-1.468951551,,,-1.488233496,,,0.41733623,,0.07447562367,0.08441974,-0.23495011,,,,,,,,
0.4264218292,,,0.5262346406,,,0.4937334,,-0.5065071583,-0.03684874,0.2611873,,,,,,,,
-0.5860601766,,,-1.16137029,,,-0.19594127,,0.3060763776,-0.91594833,-0.15533166,,,,,,,,
0.6202863404,,,0.2954837686,,,-0.054528918,,-0.1741489619,-0.46500823,-1.1324483,,,,,,,,
0.4746709898,,,0.7043242392,,,0.36408186,,0.4218932688,0.590554,1.4726009,,,,,,,,
1.160494621,,,1.414361173,,,-1.9265612,,-0.3634259701,0.09960694,-1.4222445,,,,,,,,
1.092231245,,,1.016303354,,,-0.21621656,,0.1463442892,0.036284808,-0.1104047,,,,,,,,
0.111534312,,,-0.003042493589,,,-0.2740864,,0.7354201674,0.31849146,0.96229,,,,,,,,
-0.1286039694,,,-1.318846134,,,0.3514224,,0.1838749796,0.09991539,-0.47961888,,,,,,,,
0.3039653425,,,0.5718717639,,,0.22110009,,0.6596105695,-2.1202602,0.71063304,,,,,,,,
0.3112878495,,,-0.2248107738,,,0.30214784,,0.2432544231,1.2140943,-0.14855044,,,,,,,,
-1.612765677,,,-1.754797489,,,0.15347666,,1.388852,0.11723926,0.2969082,,,,,,,,
-0.6805210095,,,1.197788831,,,-0.1467109,,0.4025966525,-0.39451528,-0.77689904,,,,,,,,
0.0660805943,,,0.3463736494,,,0.3903893,,0.9775747061,0.2648862,0.46794093,,,,,,,,
0.06626495088,,,-0.1082850199,,,-0.51402557,,0.2389321476,-0.2189238,-0.10831238,,,,,,,,
-0.3438799828,,,-0.5604388663,,,0.09866666,,0.5537366867,-0.17124565,-0.7540391,,,,,,,,
-0.2491577932,,,-0.319974702,,,-0.86060375,,0.1992834508,-3.2544985,0.40344307,,,,,,,,
-1.022151386,,,-1.061115072,,,0.43889973,,0.9226467013,0.13405599,-0.25180274,,,,,,,,
0.9080869071,,,1.056515738,,,0.21569733,,0.1026583686,0.9612712,-0.123772085,,,,,,,,
0.9065359291,,,1.016297084,,,-1.4965693,,0.5485537648,0.43515015,0.20341493,,,,,,,,
-0.4385994762,,,-0.5685606192,,,0.13960835,,0.4092488885,0.60941005,0.120175645,,,,,,,,
1.730712766,,,1.65364908,,,1.2340367,,0.9905169606,-0.2515699,-0.114547476,,,,,,,,
-1.210513404,,,-1.389286102,,,1.9796098,,-0.5189439058,0.30922788,-0.1022929,,,,,,,,
-0.09994995527,,,0.05861224426,,,0.4507431,,0.3493965864,-0.105103694,0.3801155,,,,,,,,
-0.9439740954,,,-0.8601799592,,,-0.5341821,,-0.4298439026,-1.8841232,-0.8193425,,,,,,,,
-1.147707649,,,-1.26737934,,,0.019702313,,0.6217612624,0.04818775,1.013352,,,,,,,,
-2.329759063,,,-2.444960555,,,0.4479372,,-0.5445945859,-0.05587163,-0.22909127,,,,,,,,
0.6926092092,,,0.6055984819,,,0.28664586,,1.494164586,-0.15192167,0.50317043,,,,,,,,
-0.02987846478,,,0.1625312434,,,-0.19973725,,-0.3353348374,-3.3457065,-0.2935885,,,,,,,,
-0.3795928231,,,-0.366468125,,,-0.07548592,,-0.4314391017,-0.017355196,0.5141889,,,,,,,,
0.9877301752,,,1.026950937,,,-0.11723045,,-0.1814788729,1.2091446,0.039545488,,,,,,,,
-0.6913424901,,,-2.031314518,,,0.07264153,,-0.852163136,0.18786293,0.50118494,,,,,,,,
1.473313794,,,2.405437022,,,-0.13335271,,-0.2063294947,-1.0143348,-0.6146951,,,,,,,,
0.6492173864,,,0.3396383734,,,5.2151647,,-0.5640855432,-0.4795937,1.1207297,,,,,,,,
-0.3342711974,,,-0.1491647622,,,-0.08524963,,-0.05436675996,0.46208748,-0.061190795,,,,,,,,
0.5171271153,,,0.7447957696,,,-0.0035915182,,-0.8457462788,-0.30362216,-0.9259025,,,,,,,,
0.3297957193,,,0.4359924339,,,0.3240748,,0.5072452426,1.1873602,0.7470507,,,,,,,,
0.6787646225,,,0.6495563788,,,-0.17763428,,-1.506621003,0.7907226,-0.5421681,,,,,,,,
-0.5566318243,,,-0.2821956259,,,0.4522133,,0.2841724157,-0.6458501,-0.2564634,,,,,,,,
0.3730790116,,,0.2407890621,,,-0.15051576,,0.05381834134,0.10720808,0.35301632,,,,,,,,
-2.088987684,,,-2.249929822,,,-0.07025279,,-0.2885353863,0.9601018,-0.4279863,,,,,,,,
-0.2956508523,,,-0.2733280279,,,-0.5336531,,1.113790393,-0.27066103,0.6698475,,,,,,,,
-0.8816421812,,,-0.9033736243,,,0.16129062,,0.007795120124,-0.3977604,0.0058277287,,,,,,,,
0.1303957144,,,-0.2432390176,,,0.13928203,,-0.6035708785,-0.10786622,0.36421773,,,,,,,,
1.236507133,,,0.4469541121,,,0.30391243,,-1.772188902,-1.2338636,-0.84955764,,,,,,,,
-2.16362006,,,-5.00131101,,,0.8319551,,-0.1780538261,-0.22510876,0.48962042,,,,,,,,
0.9398309371,,,2.15500236,,,-0.17982697,,-0.3175025284,0.012979268,0.0735732,,,,,,,,
0.9953116061,,,1.587638234,,,0.26169366,,0.6522572637,0.058564886,-0.9960669,,,,,,,,
0.1955347358,,,0.354970467,,,-0.38738245,,-0.3797145784,-0.39465755,0.85034466,,,,,,,,
-0.4264176687,,,-0.3420807733,,,-2.684147,,0.3345508277,-0.13533032,-0.65074277,,,,,,,,
-0.4561071935,,,-0.5756432538,,,0.34076527,,0.0029965383,0.9052921,0.06186698,,,,,,,,
0.6681875873,,,0.6250779601,,,-0.045184884,,1.353107572,-0.066318125,-0.21264589,,,,,,,,
-0.4691631622,,,-0.6415378912,,,-0.043585178,,0.2136876136,0.54537934,-0.25024956,,,,,,,,
0.03826109165,,,0.09650000022,,,-1.283599,,0.2291841358,0.25359988,-0.26792794,,,,,,,,
1.568742273,,,1.488445024,,,0.037639003,,0.1059860736,0.13707952,0.33369362,,,,,,,,
1.567953769,,,1.853711685,,,0.93052524,,-1.783132553,-0.31217995,0.45625582,,,,,,,,
0.8081088462,,,0.6886453682,,,0.83459777,,-1.834615231,-0.7429472,-0.16543056,,,,,,,,
-1.888290377,,,-1.655003252,,,-0.7383078,,-1.444939852,-0.098940104,0.44874284,,,,,,,,
-0.1951675398,,,-0.1673513906,,,0.06324718,,-0.2532324791,0.47808236,0.084309615,,,,,,,,
-0.01601029338,,,0.2873306292,,,-1.1449239,,0.920198679,-0.055646613,-0.6385544,,,,,,,,
1.564679711,,,2.560381536,,,1.4935603,,-0.1531520784,0.20546219,-0.0075761406,,,,,,,,
1.076794545,,,0.2085564935,,,0.153994,,0.3881424963,0.11782798,-0.6893088,,,,,,,,
1.163328919,,,1.681441263,,,-1.0669445,,0.3023208976,0.041104414,-0.037129767,,,,,,,,
-0.238161673,,,-0.09173195456,,,0.9828484,,0.02810659446,-1.897931,-0.81500846,,,,,,,,
0.4738879736,,,0.1259744978,,,-0.005597293,,-0.2616871297,0.17164896,0.46581647,,,,,,,,
0.2064558605,,,-0.9066850124,,,0.119118415,,-0.2323101014,0.88161886,-0.9424636,,,,,,,,
1.613320372,,,2.47281882,,,-0.44509238,,0.2085179985,-0.4061087,0.052487772,,,,,,,,
0.6431596318,,,0.8191619584,,,0.64389604,,-0.4991765916,-0.15969217,-0.47464162,,,,,,,,
-0.2231190711,,,-0.5657439473,,,-0.13331506,,-0.3813663125,-3.076482,0.16608605,,,,,,,,
-1.6918793,,,-0.6443617763,,,0.6325563,,-1.681226373,-0.15884805,-0.18762209,,,,,,,,
1.859023921,,,3.054673532,,,0.05596502,,0.03738253564,0.9880187,-0.012467732,,,,,,,,
0.3278892698,,,0.5332011301,,,-0.0085632745,,1.163433075,0.626946,2.9542074,,,,,,,,
2.082733307,,,3.504250121,,,-0.04300828,,0.1058120206,-0.1946889,-3.5741918,,,,,,,,
0.1252728566,,,0.3026241094,,,0.34123567,,0.7351291776,0.8629942,2.657859,,,,,,,,
-0.08319645755,,,-0.05766804368,,,-0.082564235,,-0.7402210832,-0.9313529,-0.95229155,,,,,,,,
-1.241826866,,,-1.367807993,,,1.5601186,,,0,-0.6034553,,,,,,,,
0.8704886373,,,0.8634641397,,,,,,,,,,,,,,,
0.8846872763,,,0.7538023105,,,,,,,,,,,,,,,
-0.7968130966,,,-0.638308149,,,,,,,,,,,,,,,
-0.09532753408,,,-0.01242132239,,,,,,,,,,,,,,,
0.4070677322,,,0.2873590885,,,,,,,,,,,,,,,
-0.4570962951,,,-0.5634563165,,,,,,,,,,,,,,,
0.456683417,,,0.3183518996,,,,,,,,,,,,,,,
0.001751779955,,,0.2785321145,,,,,,,,,,,,,,,
-1.326597478,,,-0.5698188952,,,,,,,,,,,,,,,
0.3613316936,,,0.7937981229,,,,,,,,,,,,,,,
2.077610311,,,3.168761963,,,,,,,,,,,,,,,
-0.1223106639,,,-1.61066687,,,,,,,,,,,,,,,
0.215000564,,,0.3735972539,,,,,,,,,,,,,,,
0.6764563627,,,0.7601127902,,,,,,,,,,,,,,,
-1.1646642,,,-1.284400621,,,,,,,,,,,,,,,
0.5535008811,,,0.4727646816,,,,,,,,,,,,,,,
0.3575746273,,,0.2795661511,,,,,,,,,,,,,,,
0.02673971488,,,0.6723350975,,,,,,,,,,,,,,,
0.08138703123,,,-0.086328845,,,,,,,,,,,,,,,
-0.3139274532,,,-1.147657361,,,,,,,,,,,,,,,
0.1988096586,,,0.6309798979,,,,,,,,,,,,,,,
-0.4637416508,,,-0.4875753492,,,,,,,,,,,,,,,
-0.1752430667,,,-0.0712324556,,,,,,,,,,,,,,,
-1.439914669,,,-1.52331704,,,,,,,,,,,,,,,
-0.1430744218,,,-0.3593539309,,,,,,,,,,,,,,,
0.8609241285,,,0.7300500089,,,,,,,,,,,,,,,
-1.070412467,,,-0.6908931658,,,,,,,,,,,,,,,
0.5925240514,,,0.4340188445,,,,,,,,,,,,,,,
-2.01875479,,,-2.102609528,,,,,,,,,,,,,,,
0.8545221959,,,0.9741836857,,,,,,,,,,,,,,,
-1.02866913,,,-0.9757434392,,,,,,,,,,,,,,,
3.738921605,,,3.809256595,,,,,,,,,,,,,,,
